PrIsing: Privacy-Preserving Peer Effect Estimation via Ising Model

The Ising model, originally developed as a spin-glass model for ferromagnetic elements, has gained popularity as a network-based model for capturing dependencies in agents' outputs. Its increasing adoption in healthcare and the social sciences has raised privacy concerns regarding the confidentiality of agents' responses. In this paper, we present a novel $(\varepsilon,\delta)$-differentially private algorithm specifically designed to protect the privacy of individual agents' outcomes. Our algorithm allows for precise estimation of the natural parameter using a single network through an objective perturbation technique. Furthermore, we establish regret bounds for this algorithm and assess its performance on synthetic datasets and two real-world networks: one involving HIV status in a social network and the other concerning the political leaning of online blogs.

==> Experiments/Data/PolBlogs_Network/Code/DataManage.R <==
################################################################################
############################# Required Packages ################################

library(Matrix)

library(igraph)

library(gsbm)

require(tidyverse)

source("Functions.R")

################################################################################
############################## Loading Data ####################################

#Loading the data "blogosphere"

data(blogosphere)

# Getting the Adjacency Matrix

A.data <- blogosphere$A

# Political Leaning of the Blogs

opinion <- blogosphere$opinion

################################################################################
############################# Data Wrangling ###################################

# Number of vertices

bigdeg = which(rowSums(A.data) > 50)

A.data = A.data[-bigdeg,-bigdeg]
opinion = opinion[-bigdeg]

degmax1 = sapply(rowSums(A.data), function(x) max(x,1))
row.ij <- degmax1%o%degmax1

N <- length(opinion)

# Hamiltonian for the Ising Model

J.N <- A.data/sqrt(row.ij)
################################################################################

liberal.large <- which(opinion[bigdeg] == 0)
conservative.large <- which(opinion[bigdeg] == 1)

write.csv(blogosphere$names[liberal.large], "Large Liberals.csv")
write.csv(blogosphere$names[conservative.large], "Large Conservatives.csv")

################################################################################

==> Experiments/Data/PolBlogs_Network/Code/DataSim.R <==
################################################################################
############################# Required Packages ################################

require(tidyverse)

# Load required functions

source("Functions.R")

# Load data and Hamiltonian of Ising Model

source("DataManage.R")

################################################################################
############################# Setting Parameters ###############################
# value of privacy parameters

epsilon <- 5
delta <- 1/(N)

# range of beta

beta.range <- seq(0,3.2, by = 0.2)

# number of experiments

n.rep <- 500

################################################################################
########################### Running Experiments ################################

beta.len <- length(beta.range)
beta.est.nonpriv <- matrix(0, nrow = beta.len, ncol = n.rep)
beta.est.priv <- matrix(0, nrow = beta.len, ncol = n.rep)

# Running Experiments

start <- Sys.time()
for (i in 1:beta.len){
  
  beta.est.iter <- sim.beta.est(n.rep, beta.range[i], N, J.N,
                                priv = T, epsilon, delta)
  beta.est.nonpriv[i, ] <- beta.est.iter[, 1]
  beta.est.priv[i, ] <- beta.est.iter[, 2]
  print (i)
}
Sys.time() - start

# non-private and private estimates of beta
# each row the dataframe contains n.rep many estimates of beta given the
# underlying graph J_N.

beta.est.nonpriv <- as.data.frame(cbind(beta.range, beta.est.nonpriv))
beta.est.priv <- as.data.frame(cbind(beta.range, beta.est.priv))

# beta.est.nonpriv <- read.csv("Non-Private.csv")[,-1]
# beta.est.priv <- read.csv("Private.csv")[,-1]
# 
# beta.range <- as.vector(beta.est.priv$beta.range)
# beta.len <- length(beta.range)

# Plotting true beta vs MPLE estimate for private and non-private estimates

betaest.np <- matrix(0, nrow = beta.len, ncol = 4)
colnames(betaest.np) <- c("beta", "mean", "up", "down")
betaest.np <- as.data.frame(betaest.np)

# Making data frame of non-private estimates

betaest.np <- betaest.np %>%
  mutate(beta = beta.range) %>%
  mutate(mean = apply(beta.est.nonpriv[,-c(1:2)], 1, mean)) %>%
  mutate(up = mean + apply(beta.est.nonpriv[,-c(1:2)], 1, sd)) %>%
  mutate(down = mean - apply(beta.est.nonpriv[,-c(1:2)], 1, sd))

# Making data frame of private estimates

betaest.p <- matrix(0, nrow = beta.len, ncol = 4)
colnames(betaest.p) <- c("beta", "mean", "up", "down")
betaest.p <- as.data.frame(betaest.p)
betaest.p <- betaest.p %>%
  mutate(beta = beta.range) %>%
  mutate(mean = apply(beta.est.priv[,-c(1:2)], 1, mean)) %>%
  mutate(up = mean + apply(beta.est.priv[,-c(1:2)], 1, sd)) %>%
  mutate(down = mean - apply(beta.est.priv[,-c(1:2)], 1, sd))

# Plotting comparison of non-private and private MPLE

est.plot <- betaest.np %>%
  ggplot(aes(x = beta, y = beta)) +
  geom_line(aes(x = beta, y = beta), lty = "dashed") +
  geom_point(aes(x = beta, y = betaest.p$mean), color = "darkorange2",
             size = 2) +
  geom_errorbar(data = betaest.p, aes(x = beta, ymin = down, ymax = up,
                                      color = "Private"), size = 1) +
  geom_point(aes(x = beta, y = mean), color = "navy", size = 2) +
  geom_errorbar(aes(x = beta, ymin = down, ymax = up, color = "Non-Private"),
                size = 1) +
  labs(title = TeX(r'(Private and Non-Private MPLE)'), x = TeX(r'($\beta$)'),
       y = TeX(r'(MPLE)'), color = "Legend Title\n") +
  theme_bw() +
  scale_colour_manual("Privacy", breaks = c("Non-Private", "Private"),
                      values = c("cornflowerblue", "orange"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)))) +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.25,0.7),
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

write.csv(beta.est.nonpriv, "Non-Private.csv")
write.csv(beta.est.priv, "Private.csv")

# saving the plot

ggsave(plot = est.plot, filename = "PolBlogsSocial.pdf", device = "pdf",
        width = 4, height = 3)

################################################################################

==> Experiments/Data/PolBlogs_Network/Code/DrawNetwork.R <==
################################################################################
############################# Required Packages ################################

require(tidyverse)
require(ggraph)

source("Functions.R")

################################################################################
############################## Loading Data ####################################

source("DataManage.R")

################################################################################
############################# Data Wrangling ###################################

# build the graph object

del <- which(rowSums(A.data) == 0)
A.data <- A.data[-del,-del]

network <- graph_from_adjacency_matrix(A.data, mode = "undirected")
network <- simplify(network, remove.multiple = T, remove.loops = T) 

# HIV status of individuals

opinion <- opinion[-del]

opinion.status <- rep(0,length(opinion))

for (i in 1:length(opinion)){
  
  if (opinion[i] == 1){
    opinion.status[i] <- "Conservative"
  }
  else{
    opinion.status[i] <- "Liberal"
  }
  
}


pol.network <- ggraph(network, layout = "graphopt") +
  geom_edge_link(color = "lightgray", width = 0.1) +
  geom_node_point(aes(color = opinion.status), size = 0.7) + 
  scale_colour_manual("Political Leaning", breaks = c("Conservative", "Liberal"),
                      values = c("coral2", "cornflowerblue")) +
  theme_bw(base_size = 18) +
  theme(axis.line=element_blank(),
        axis.text.x=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks=element_blank(),
        axis.title.x=element_blank(),
        axis.title.y=element_blank(),
        legend.key = element_rect(fill = "white", colour = "black"),
        legend.position = "bottom",
        panel.background=element_blank(),
        panel.grid.major=element_blank(),
        panel.grid.minor=element_blank(),
        plot.background=element_blank())

ggsave(plot = pol.network, filename = "PolBlogsNetwork.pdf", device = "pdf",
       width = 6, height = 5)



==> Experiments/Data/PolBlogs_Network/Code/Functions.R <==
################################################################################
################################ Packages ######################################

library(foreach)
library(doParallel)
library(IsingSampler)
library(igraph)
library(tidyverse)
library(latex2exp)
library(VGAM)

################################################################################

############# Evaluating Pseudo-Likelihood (Usual and Private) #################

L.sigma.beta = function(beta, N, J.N, sigma,
                        priv = F, priv.ty = NULL,
                        Delta = NULL, gamma = NULL, seed = NULL){
  
  ##############################################################################
  # INPUTS: beta    <- value of beta parameter
  #         N       <- size of the underlying graph
  #         J.N.    <- adjacency matrix in the Hamiltonian
  #         sigma   <- size n vector coming from Ising Model
  #         priv    <- indicator for private estimation
  #         priv.ty <- 1 or 0 indicating (epsilon,delta) or (epsilon,0) privacy
  #         Delta   <- Capital Delta used in Algorithm 1
  #         gamma   <- standard deviation of the additive noise
  #         seed    <- seed to generate gaussian noise
  ##############################################################################
  # OUTPUT: L.val      <- value of non-private pseudo-likelihood
  #         L.priv.val <- value of private pseudo-likelihood with addition of 
  #                       Delta and noise
  ##############################################################################
  
  m.sigma.vec <- J.N %*% sigma
  L.val <- sum(m.sigma.vec * (sigma - tanh(beta * m.sigma.vec)))/N
  
  if (priv == F){
    
    return (L.val)
    
  }
  else{
    
    set.seed(seed)
    if (priv.ty == 1){
      b <- rnorm(1, mean = 0, sd = gamma)
    }
    else{
      b <- VGAM::rlaplace(1, location = 0, scale = gamma)
    }
    L.priv.val <- -L.val + ((Delta * beta) + b)/N
    return(L.priv.val)
    
  }
}

################################################################################

###################### MPLE (private and non-private) ##########################
beta.hat.N <- function(sigma, N, J.N,
                       priv = F, priv.ty = NULL,
                       Delta = NULL, gamma = NULL, seed = NULL,
                       range.up = 500, range.low = -500){
  
  ##############################################################################
  # INPUTS: sigma     <- the spin vector sampled from Ising Model
  #         N         <- size of the underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         priv.ty   <- 1 or 0 indicating (epsilon,delta) or (epsilon,0)
  #                      privacy
  #         Delta     <- Capital Delta used in Algorithm 1
  #         gamma     <- standard deviation of the additive noise
  #         seed      <- seed to generate gaussian noise
  #         range.up  <- the upper range of uniroot
  #         range.low <- the lower range of uniroot
  ##############################################################################
  # OUTPUT: beta.solve <- the solution of beta found by solving (private) log-
  #                       likelihood equation
  ##############################################################################
  pseudo.likelihood.solve <- uniroot(L.sigma.beta,
                                     interval = c(range.low,range.up),
                                     N = N, J.N = J.N, sigma = sigma, 
                                     priv = priv, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma, seed = seed)
  
  beta.solve <- pseudo.likelihood.solve$root
  return (beta.solve)
  
}

################################################################################

######################## Degree vector in Algo 1################################
d.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: vector of degrees - (d_{1},..,d_{N}) from Algorithm 1
  ##############################################################################
  
  return (N * rowSums(abs(J.N)))
  
}

################################################################################

######################## Zeta parameter from Algo 1 ############################
zeta.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: The parameter $\zeta$ from Algorithm 1
  ##############################################################################
  return ((8/N) * max(d.func(N, J.N)))
  
}

################################################################################

####################### The Delta parameter in Algo 1 ##########################
Delta.func <- function(epsilon, N, J.N){
  
  ##############################################################################
  # INPUTS: epsilon <- epsilon parameter of privacy
  #         N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: Delta <- The parameter $\Delta$ from Algorithm 1
  ##############################################################################
  
  d.vec <- as.matrix(d.func(N, J.N))
  Delta <- (24/(epsilon * N)) * max(Rfast::mat.mult(abs(J.N), d.vec))
  return (Delta)
  
}

################################################################################

######################## Noise parameter gamma #################################
gamma.func <- function(N, J.N, epsilon, delta){
  
  ##############################################################################
  # INPUTS: N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  #         epsilon <- epsilon parameter for privacy
  #         delta   <- delta parameter for privacy
  ##############################################################################
  # OUTPUT: gamma <- noise parameter from Algo 1
  ##############################################################################
  
  if (delta == 0){
    
    zeta <- zeta.func(N, J.N)
    gamma <- 2*(zeta/epsilon)
    
    return(gamma)
  }
  else{
    
    zeta <- zeta.func(N, J.N)
    gamma <- (zeta * sqrt(8 * log(2/delta) + 4 * epsilon))/epsilon
    
    return (gamma)
  }
  
}

################################################################################

################## Estimating beta for multiple experiments ####################

sim.beta.est <- function(n.rep, beta.true, N, J.N,
                         priv = F, epsilon = NULL, delta = NULL){
  
  ##############################################################################
  # INPUTS: n.rep     <- number of expreiments done
  #         beta.true <- the value of true beta
  #         N         <- size of underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         epsilon   <- epsilon parameter for privacy
  #         delta     <- delta parameter for privacy
  ##############################################################################
  # OUPUT: out.beta.hat <- If priv = F -> a n.rep length vector of non-private
  #                                       beta estimates
  #                        If priv = T -> a n.rep x 2 matrix with each row 
  #                                       (non-private, private) estimates of
  #                                       beta
  ##############################################################################
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate beta"), "log.txt")
  
  if (priv == T){
    
    Delta <- Delta.func(epsilon, N, J.N)
    gamma <- gamma.func(N, J.N, epsilon, delta)
    
  }
  
  out.beta.hat <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    sigma = IsingSampler::IsingSampler(n = 1, J.N, thresholds = rep(0,N),
                                       beta = beta.true, 
                                       responses = c(-1L,1L), method = "MH") 
    sigma <- as.vector(sigma)
    
    beta.hat <- beta.hat.N(sigma, N, J.N)
    
    if (priv == T){
      
      seed <- 2*k
      
      priv.ty = (delta>0)
      
      beta.hat.priv <- beta.hat.N(sigma, N, J.N,
                                  priv = T, priv.ty = priv.ty,
                                  Delta = Delta, gamma = gamma,
                                  seed = seed)
      
    }
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    if (priv == T){
      
      return (c(beta.hat, beta.hat.priv))
      
    }
    else{
      
      return (beta.hat)
      
    }
    
  }
  
  stopCluster(cl)
  return (out.beta.hat)
  
}



==> Experiments/Data/PolBlogs_Network/Code/MSEBetaNPvsP.R <==
################################################################################
############################# Required Packages ################################

require(tidyverse)

# Load required functions

source("Functions.R")

# Load data and Hamiltonian of Ising Model

source("DataManage.R")

################################################################################
############################### Parametric Bootstrap ###########################

priv.beta <- function(sigma, N, J.N, epsilon, delta, n.rep = 500){
  
  seed.vec <- (1:n.rep)
  
  Delta <- Delta.func(epsilon, N, J.N)
  gamma <- gamma.func(N, J.N, epsilon, delta)
  
  priv.ty <- (delta>0)
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate private beta"), "log.txt")
  
  beta.est.priv <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    beta.est.priv.iter <- beta.hat.N(sigma, N, J.N,
                                     priv = T, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma,
                                     seed = seed.vec[k])
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    beta.est.priv.iter
    
  }
  stopCluster(cl)
  return (as.vector(beta.est.priv))
}

MSE.func <- function(n.iter = 500, vec, mean, n.errorbar = 100){
  
  MSE.vec <- rep(0, n.errorbar)
  for (i in 1:n.errorbar){
    
    vec.iter <- vec[(n.iter*(i-1) + 1):(n.iter * i)]
    MSE.vec[i] <- sum((vec.iter - mean)^2)/n.iter
    
  }
  
  return (MSE.vec)
  
}

# MPLE estimate of beta

beta.hat.nonpriv <- beta.hat.N((2*opinion-1), N, J.N)

n.errorbar <- 100
n.iter <- 500
n.rep <- n.iter * n.errorbar


# Privacy Parameters

epsilon.vec <- c(5, 7.5, 10, 20, 50, 75, 100)
epsilon.len <- length(epsilon.vec)
delta <- 1/N

MSE.mat <- matrix(0, epsilon.len, n.errorbar)
beta.est.priv.mat <- matrix(0, nrow = epsilon.len, ncol = n.rep)

for (i in 1:epsilon.len){
  
  beta.est.priv.mat[i,] <- priv.beta((2*opinion-1), N, J.N,
                                     epsilon.vec[i], delta, n.rep = n.rep)
  
  
  MSE.mat[i,] <- MSE.func(n.iter, beta.est.priv.mat[i,], beta.hat.nonpriv,
                          n.errorbar)
  
  cat(c("Finished Epsilon", epsilon.vec[i], "\n"))
  
}

MSE.dat <- as_tibble(cbind(epsilon.vec, MSE.mat))

write.csv(MSE.dat, file = "MSEvsEpsilonBetahatPNP.csv")

# MSE.dat <- read.csv("MSEvsEpsilonBetahatPNP.csv")[,-1]
# epsilon.vec <- MSE.dat$epsilon.vec
# epsilon.len <- length(epsilon.vec)

MSE.plot.mat <- as_tibble(matrix(0, nrow = epsilon.len, ncol = 4))
colnames(MSE.plot.mat) <- c("epsilon", "mean", "up", "down")

MSE.plot.mat <- MSE.plot.mat %>%
  mutate(epsilon = epsilon.vec) %>%
  mutate(mean = apply(MSE.dat[,-1], 1, mean)) %>%
  mutate(up = apply(MSE.dat[,-1], 1, sd)) %>%
  mutate(down = apply(MSE.dat[,-1], 1, sd))

MSE.plot.mat[,1] <- as.factor(epsilon.vec)

MSE.plot <- MSE.plot.mat %>%
  ggplot(aes(x = epsilon, y = mean)) +
  geom_ribbon(aes(ymin = mean - down, ymax = mean + up, group = epsilon[1]),
              fill = "thistle2") +
  geom_line(aes(x = epsilon, y = mean,
                group = epsilon[1]), col = "mediumpurple3", size = 1) +
  geom_point(aes(x = epsilon, y = mean), col = "purple4", size = 2) + 
  labs(title = TeX(r'(Cost of Privacy)'),
       x = TeX(r'($\epsilon$)'),
       y = TeX(r'(Cost)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.25,0.7),
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))


ggsave(plot = MSE.plot, filename = "MSEvsEpsilonBetahatPNP.pdf", device = "pdf",
       width = 4, height = 3)


==> Experiments/Data/PolBlogs_Network/Code/MSEvsEPS.R <==
################################################################################

source("Functions.R")
source("DataManage.R")

beta.hat.nonpriv <- beta.hat.N((2*opinion-1), N, J.N)
beta.range <- seq(beta.hat.nonpriv-0.5, beta.hat.nonpriv+0.5, length.out = 5)

# value of privacy parameters
epsilon.vec <- c(5, 7.5, 10, 20, 50, 100)

# number of experiments done
n.rep <- 500

MSE.mat <- matrix(0, length(beta.range), (length(epsilon.vec) + 1))

for (i in 1:length(epsilon.vec)){
  
  
    epsilon <- epsilon.vec[i]
    delta <- 1/N
  
    for (j in 1:length(beta.range)){
    
      beta.est.iter <- sim.beta.est(n.rep, beta.range[j], N, J.N,
                                    priv = T, epsilon, delta)[,2]
    
      MSE.mat[j,i] <- sum((beta.est.iter - beta.range[j])^2)/n.rep
    
      print (c(j,i))
    
    }
}

for (j in 1:length(beta.range)){
  
  beta.est.iter <- sim.beta.est(n.rep, beta.range[j], N, J.N,
                                priv = F)
  
  MSE.mat[j,(length(epsilon.vec) + 1)] <- sum((beta.est.iter - beta.range[j])^2)/n.rep
  
  print (c(j,(length(epsilon.vec) + 1)))
  
}


MSE.dat <- cbind(rep(0, (length(epsilon.vec) + 1)),
                 t(MSE.mat))



colnames(MSE.dat) <- c("epsilon", "beta1", "beta2", "beta3", "beta4", "beta5")
MSE.dat <- as_tibble(MSE.dat)

MSE.dat[,1] <- as.factor(c(epsilon.vec,Inf))

write.csv(MSE.dat, file = "MSEvsEpsilonValuesPol.csv")

# MSE.dat <- read.csv("MSEvsEpsilonValuesPol.csv")[,-1]
# MSE.dat[,1] <- as.factor(MSE.dat[,1])

MSE.plot <- MSE.dat %>%
  ggplot(aes(x = epsilon, y = beta1)) +
  geom_point(aes(x = epsilon, y = beta1), col = "navy") + 
  geom_line(aes(x = epsilon, y = beta1, col = "Beta 1",
                group = epsilon[1])) +
  geom_point(aes(x = epsilon, y = beta2), col = "darkorange") + 
  geom_line(aes(x = epsilon, y = beta2, col = "Beta 2",
                group = epsilon[2])) +
  geom_point(aes(x = epsilon, y = beta3), col = "darkred") + 
  geom_line(aes(x = epsilon, y = beta3, col = "Beta 3",
                group = epsilon[3])) +
  geom_point(aes(x = epsilon, y = beta4), col = "darkmagenta") + 
  geom_line(aes(x = epsilon, y = beta4, col = "Beta 4",
                group = epsilon[4])) +
  geom_point(aes(x = epsilon, y = beta5), col = "forestgreen") + 
  geom_line(aes(x = epsilon, y = beta5, col = "Beta 5",
                group = epsilon[5])) +
  scale_colour_manual("Beta", breaks = c("Beta 1",
                                            "Beta 2", "Beta 3",
                                            "Beta 4", "Beta 5"),
                      values = c("cornflowerblue", "orange", "red", "plum",
                                 "darkseagreen"),
                      labels = c(expression(paste(beta, " = ", hat(beta), " - ", 0.5)),
                                 expression(paste(beta, " = ", hat(beta), " - ", 0.25)),
                                 expression(paste(beta, " = ", hat(beta))),
                                 expression(paste(beta, " = ", hat(beta), " + ", 0.25)),
                                 expression(paste(beta, " = ", hat(beta), " + ", 0.5)))) +
  labs(title = TeX(r'(MSE vs $\epsilon$)'), x = TeX(r'($\epsilon$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.8,0.6),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.plot, filename = "MSEvsEpsilonPol.pdf", device = "pdf",
       width = 4, height = 3)



==> Experiments/Data/PolBlogs_Network/Code/ParametricBootstrap.R <==
################################################################################
############################# Required Packages ################################

require(tidyverse)

# Load required functions

source("Functions.R")

# Load data and Hamiltonian of Ising Model

source("DataManage.R")

################################################################################
############################### Parametric Bootstrap ###########################

# MPLE estimate of beta

beta.hat.nonpriv <- beta.hat.N((2*opinion-1), N, J.N)

n.rep <- 500

start <- Sys.time()

beta.est.nonpriv <- sim.beta.est(n.rep, beta.hat.nonpriv, N, J.N,
                                 priv = F)

beta.est.nonpriv <- as.vector(beta.est.nonpriv)

Sys.time() - start

# Privacy Parameters

epsilon <- 5
delta <- 1/N

# Private MPLE estimate of beta

priv = T

if (priv == T){
  
  Delta <- Delta.func(epsilon, N, J.N)
  gamma <- gamma.func(N, J.N, epsilon, delta)
  
}

seed <- 100

priv.ty = (delta>0)

beta.hat.priv <- beta.hat.N((2*opinion-1), N, J.N,
                            priv = T, priv.ty = priv.ty,
                            Delta = Delta, gamma = gamma,
                            seed = seed)

# Running Parametric Bootstrap

n.rep <- 500

beta.est.priv <- rep(0, n.rep)


start <- Sys.time()

# Private and Non-Private MPLE for all experiments

beta.est <- sim.beta.est(n.rep, beta.hat.priv, N, J.N,
                         priv = T, epsilon, delta)

# MPLE for all experiments

beta.est.priv <- as.vector(beta.est[, 1])

Sys.time() - start


# Creating a dataframe containing private and non-private estimates.

type <- as.factor(c(rep("Non-Private", n.rep), rep("Private", n.rep)))
beta.est <- c(beta.est.nonpriv,beta.est.priv)
param.boot.data <- data.frame(type, beta.est)

# param.boot.data <- read.csv("ParamBoot.csv")[,-1]

param.boot.boxplot <- param.boot.data %>%
  ggplot(aes(x = type, y = beta.est, fill = type)) +
  geom_boxplot() + 
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = "none",
        axis.title.x = element_blank(),
        axis.title.y = element_blank()) +
  labs(title = "Resampled Error Bars")

write.csv(param.boot.data, "ParamBoot.csv")

ggsave(plot = param.boot.boxplot, filename = "PolBlogsParamBoot.pdf",
       device = "pdf",
       width = 4, height = 3)



==> Experiments/Simulations/Baseline/Body.R <==
################################################################################

################## Experiment with different beta values #######################
# calling required functions
source("Functions.R")

# Input Parameters

# Size of underlying graph
N = 2000

# probability of erdos renyi graph
p = N^{-1/3}

# value of privacy parameters
epsilon <- 5
delta <- 0

# values of true beta
beta.range <- (1:20)/10

# number of experiments done
n.rep <- 500

# Matrix in the Hamiltonian
J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)

# Appropriate normalisation
J.N = J.N/(N*p)


beta.len <- length(beta.range)
beta.est.nonpriv <- matrix(0, nrow = beta.len, ncol = n.rep)
beta.est.priv <- matrix(0, nrow = beta.len, ncol = n.rep)
beta.est.flipped <- matrix(0, nrow = beta.len, ncol = n.rep)

# Running experiments for MPLE of beta
start <- Sys.time()
for (i in 1:beta.len){
  
  beta.est.iter <- sim.beta.est(n.rep, beta.range[i], N, J.N,
                                priv = T, epsilon, delta)
  beta.est.nonpriv[i, ] <- beta.est.iter[, 1]
  beta.est.priv[i, ] <- beta.est.iter[, 2]
  beta.est.flipped[i, ] <- beta.est.iter[, 3]
  print (i)
}
Sys.time() - start

# non-private and private estimates of beta
# each row the dataframe contains n.rep many estimates of beta given the
# underlying graph J_N.

beta.est.nonpriv <- as.data.frame(cbind(beta.range, beta.est.nonpriv))
beta.est.priv <- as.data.frame(cbind(beta.range, beta.est.priv))
beta.est.flipped <- as.data.frame(cbind(beta.range, beta.est.flipped))

write.csv(beta.est.nonpriv, file = "nonprivate.csv")
write.csv(beta.est.priv, file = "private.csv")
write.csv(beta.est.flipped, file = "flipped.csv")

beta.est.nonpriv <- read.csv("nonprivate.csv")
beta.est.priv <- read.csv("private.csv")
beta.est.flipped <- read.csv("flipped.csv")
beta.range <- beta.est.nonpriv[,2]
beta.len <- length(beta.range)

betaest.np <- matrix(0, nrow = beta.len, ncol = 4)
colnames(betaest.np) <- c("beta", "mean", "up", "down")
betaest.np <- as.data.frame(betaest.np)
betaest.np <- betaest.np %>%
  mutate(beta = beta.range) %>%
  mutate(mean = apply(beta.est.nonpriv[,-c(1:2)], 1, mean)) %>%
  mutate(up = mean + apply(beta.est.nonpriv[,-c(1:2)], 1, sd)) %>%
  mutate(down = mean - apply(beta.est.nonpriv[,-c(1:2)], 1, sd))

betaest.p <- matrix(0, nrow = beta.len, ncol = 4)
colnames(betaest.p) <- c("beta", "mean", "up", "down")
betaest.p <- as.data.frame(betaest.p)
betaest.p <- betaest.p %>%
  mutate(beta = beta.range) %>%
  mutate(mean = apply(beta.est.priv[,-c(1:2)], 1, mean)) %>%
  mutate(up = mean + apply(beta.est.priv[,-c(1:2)], 1, sd)) %>%
  mutate(down = mean - apply(beta.est.priv[,-c(1:2)], 1, sd))

betaest.flip <- matrix(0, nrow = beta.len, ncol = 4)
colnames(betaest.flip) <- c("beta", "mean", "up", "down")
betaest.flip <- as.data.frame(betaest.flip)
betaest.flip <- betaest.flip %>%
  mutate(beta = beta.range) %>%
  mutate(mean = apply(beta.est.flipped[,-c(1:2)], 1, mean)) %>%
  mutate(up = mean + apply(beta.est.flipped[,-c(1:2)], 1, sd)) %>%
  mutate(down = mean - apply(beta.est.flipped[,-c(1:2)], 1, sd))

est.plot <- betaest.np %>%
  ggplot(aes(x = beta, y = beta)) +
  geom_line(aes(x = beta, y = beta), lty = "dashed") +
  geom_point(aes(x = beta, y = betaest.p$mean), color = "darkorange2",
             size = 2) +
  geom_errorbar(data = betaest.p, aes(x = beta, ymin = down, ymax = up,
                                      color = "Private"), size = 1) +
  # geom_point(aes(x = beta, y = mean), color = "navy", size = 2) +
  # geom_errorbar(aes(x = beta, ymin = down, ymax = up, color = "Non-Private"),
  #               size = 1) +
  geom_point(aes(x = beta, y = betaest.flip$mean), color = "red",
             size = 2) +
  geom_errorbar(data = betaest.flip, aes(x = beta, ymin = down, ymax = up,
                                      color = "Flipped"), size = 1) +
  labs(title = TeX(r'(MPLE and Error Bars with $\epsilon = 5$ and $\delta = 0$)'), x = TeX(r'($\beta$)'),
       y = TeX(r'(MPLE)'), color = "Legend Title\n") +
  theme_bw() +
  scale_colour_manual("Method",
                      breaks = c("Private", "Flipped"),
                      values = c("orange", "lightpink"),
                      labels = c("Objective Perturbation",
                                 "Randomized Response")) +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.25,0.85),
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

est.plot

# saving the plot
ggsave(plot = est.plot, filename = "MPLEvsBeta.pdf", device = "pdf",
       width = 5, height = 4)

################################################################################

==> Experiments/Simulations/Baseline/DataManage.R <==
################################################################################
############################# Required Packages ################################

library(Matrix)

library(igraph)

library(gsbm)

require(tidyverse)

source("Functions.R")

################################################################################
############################## Loading Data ####################################

#Loading the data "blogosphere"

data(blogosphere)

# Getting the Adjacency Matrix

A.data <- blogosphere$A

# Political Leaning of the Blogs

opinion <- blogosphere$opinion

################################################################################
############################# Data Wrangling ###################################

# Number of vertices

bigdeg = which(rowSums(A.data) > 50)

A.data = A.data[-bigdeg,-bigdeg]
opinion = opinion[-bigdeg]

degmax1 = sapply(rowSums(A.data), function(x) max(x,1))
row.ij <- degmax1%o%degmax1

N <- length(opinion)

# Hamiltonian for the Ising Model

J.N <- A.data/sqrt(row.ij)
################################################################################

liberal.large <- which(opinion[bigdeg] == 0)
conservative.large <- which(opinion[bigdeg] == 1)

write.csv(blogosphere$names[liberal.large], "Large Liberals.csv")
write.csv(blogosphere$names[conservative.large], "Large Conservatives.csv")

################################################################################

==> Experiments/Simulations/Baseline/Functions.R <==
################################################################################
################################ Packages ######################################

library(foreach)
library(doParallel)
library(IsingSampler)
library(igraph)
library(tidyverse)
library(latex2exp)
library(VGAM)

################################################################################

############# Evaluating Pseudo-Likelihood (Usual and Private) #################

L.sigma.beta = function(beta, N, J.N, sigma,
                        priv = F, priv.ty = NULL,
                        Delta = NULL, gamma = NULL, seed = NULL){
  
  ##############################################################################
  # INPUTS: beta    <- value of beta parameter
  #         N       <- size of the underlying graph
  #         J.N.    <- adjacency matrix in the Hamiltonian
  #         sigma   <- size n vector coming from Ising Model
  #         priv    <- indicator for private estimation
  #         priv.ty <- 1 or 0 indicating (epsilon,delta) or (epsilon,0) privacy
  #         Delta   <- Capital Delta used in Algorithm 1
  #         gamma   <- standard deviation of the additive noise
  #         seed    <- seed to generate gaussian noise
  ##############################################################################
  # OUTPUT: L.val      <- value of non-private pseudo-likelihood
  #         L.priv.val <- value of private pseudo-likelihood with addition of 
  #                       Delta and noise
  ##############################################################################
  
  sigma <- t(sigma)
  m.sigma.vec <- Rfast::mat.mult(J.N, sigma)
  L.val <- sum(m.sigma.vec * (sigma - tanh(beta * m.sigma.vec)))/N
  
  if (priv == F){
    
    return (L.val)
    
  }
  else{
    
    set.seed(seed)
    if (priv.ty == 1){
      b <- rnorm(1, mean = 0, sd = gamma)
    }
    else{
      b <- VGAM::rlaplace(1, location = 0, scale = gamma)
    }
    L.priv.val <- -L.val + ((Delta * beta) + b)/N
    return(L.priv.val)
    
  }
}

################################################################################

###################### MPLE (private and non-private) ##########################
beta.hat.N <- function(sigma, N, J.N,
                       priv = F, priv.ty = NULL,
                       Delta = NULL, gamma = NULL, seed = NULL,
                       range.up = 1000, range.low = -1000){
  
  ##############################################################################
  # INPUTS: sigma     <- the spin vector sampled from Ising Model
  #         N         <- size of the underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         priv.ty   <- 1 or 0 indicating (epsilon,delta) or (epsilon,0)
  #                      privacy
  #         Delta     <- Capital Delta used in Algorithm 1
  #         gamma     <- standard deviation of the additive noise
  #         seed      <- seed to generate gaussian noise
  #         range.up  <- the upper range of uniroot
  #         range.low <- the lower range of uniroot
  ##############################################################################
  # OUTPUT: beta.solve <- the solution of beta found by solving (private) log-
  #                       likelihood equation
  ##############################################################################
  pseudo.likelihood.solve <- uniroot(L.sigma.beta,
                                     interval = c(range.low,range.up),
                                     N = N, J.N = J.N, sigma = sigma, 
                                     priv = priv, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma, seed = seed)
  
  beta.solve <- pseudo.likelihood.solve$root
  return (beta.solve)
  
}

################################################################################

######################## Degree vector in Algo 1################################
d.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: vector of degrees - (d_{1},..,d_{N}) from Algorithm 1
  ##############################################################################
  
  return (N * rowSums(abs(J.N)))
  
}

################################################################################

######################## Zeta parameter from Algo 1 ############################
zeta.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: The parameter $\zeta$ from Algorithm 1
  ##############################################################################
  return ((8/N) * max(d.func(N, J.N)))
  
}

################################################################################

####################### The Delta parameter in Algo 1 ##########################
Delta.func <- function(epsilon, N, J.N){
  
  ##############################################################################
  # INPUTS: epsilon <- epsilon parameter of privacy
  #         N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: Delta <- The parameter $\Delta$ from Algorithm 1
  ##############################################################################
  
  d.vec <- as.matrix(d.func(N, J.N))
  Delta <- (24/(epsilon * N)) * max(Rfast::mat.mult(abs(J.N), d.vec))
  return (Delta)
  
}

################################################################################

######################## Noise parameter gamma #################################
gamma.func <- function(N, J.N, epsilon, delta){
  
  ##############################################################################
  # INPUTS: N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  #         epsilon <- epsilon parameter for privacy
  #         delta   <- delta parameter for privacy
  ##############################################################################
  # OUTPUT: gamma <- noise parameter from Algo 1
  ##############################################################################
  
  if (delta == 0){
    
    zeta <- zeta.func(N, J.N)
    gamma <- 2*(zeta/epsilon)
    
    return(gamma)
  }
  else{
    
    zeta <- zeta.func(N, J.N)
    gamma <- (zeta * sqrt(8 * log(2/delta) + 4 * epsilon))/epsilon
    
    return (gamma)
  }
  
}

################################################################################

beta.est.flip <- function(epsilon, true.sigma, N, J.N, seed = NULL){
  
  set.seed(seed)
  
  for (i in 1:N){
    
    if (true.sigma[i] == 1){
      
      true.sigma[i] = 2*rbinom(1, 1, exp(epsilon)/(1+exp(epsilon)))-1
      
    }
    
    else{
      
      true.sigma[i] = 2*rbinom(1, 1, 1/(1+exp(epsilon)))-1
      
    }
    
  }
  
  beta.hat.flipped <- beta.hat.N(true.sigma, N, J.N)
  
  return (beta.hat.flipped)
}

################## Estimating beta for multiple experiments#####################

sim.beta.est <- function(n.rep, beta.true, N, J.N,
                         priv = F, epsilon = NULL, delta = NULL){
  
  ##############################################################################
  # INPUTS: n.rep     <- number of expreiments done
  #         beta.true <- the value of true beta
  #         N         <- size of underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         epsilon   <- epsilon parameter for privacy
  #         delta     <- delta parameter for privacy
  ##############################################################################
  # OUPUT: out.beta.hat <- If priv = F -> a n.rep length vector of non-private
  #                                       beta estimates
  #                        If priv = T -> a n.rep x 2 matrix with each row 
  #                                       (non-private, private) estimates of
  #                                       beta
  ##############################################################################
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate beta"), "log.txt")
  
  if (priv == T){
    
    Delta <- Delta.func(epsilon, N, J.N)
    gamma <- gamma.func(N, J.N, epsilon, delta)
    
  }
  
  out.beta.hat <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    sigma = IsingSampler::IsingSampler(n = 1, J.N, thresholds = rep(0,N),
                                       beta = beta.true, 
                                       responses = c(-1L,1L), method = "MH") 
    
    beta.hat <- beta.hat.N(sigma, N, J.N)
    
    if (priv == T){
      
      seed <- 2*k
      
      priv.ty = (delta>0)
      
      beta.hat.priv <- beta.hat.N(sigma, N, J.N,
                                  priv = T, priv.ty = priv.ty,
                                  Delta = Delta, gamma = gamma,
                                  seed = seed)
      
      beta.hat.flipped <- beta.est.flip(epsilon = epsilon, true.sigma = sigma,
                                        N = N, J.N = J.N, seed = seed)
    }
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    if (priv == T){
      
      return (c(beta.hat, beta.hat.priv, beta.hat.flipped))
      
    }
    else{
      
      return (beta.hat)
      
    }
    
  }
  
  stopCluster(cl)
  return (out.beta.hat)
  
}



==> Experiments/Simulations/MPLEvsBeta/Codes/BodyBetaExperiment.R <==
################################################################################

################## Experiment with different beta values #######################
# calling required functions
source("Functions.R")

# Input Parameters

# Size of underlying graph
N = 2000

# probability of erdos renyi graph
p = N^{-1/3}

# value of privacy parameters
epsilon <- 5
delta <- 1/N

# values of true beta
beta.range <- (1:20)/10

# number of experiments done
n.rep <- 500

# Matrix in the Hamiltonian
J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)

# Appropriate normalisation
J.N = J.N/(N*p)


beta.len <- length(beta.range)
beta.est.nonpriv <- matrix(0, nrow = beta.len, ncol = n.rep)
beta.est.priv <- matrix(0, nrow = beta.len, ncol = n.rep)

# Running experiments for MPLE of beta
start <- Sys.time()
for (i in 1:beta.len){
  
  beta.est.iter <- sim.beta.est(n.rep, beta.range[i], N, J.N,
                                priv = T, epsilon, delta)
  beta.est.nonpriv[i, ] <- beta.est.iter[, 1]
  beta.est.priv[i, ] <- beta.est.iter[, 2]
  print (i)
}
Sys.time() - start

# non-private and private estimates of beta
# each row the dataframe contains n.rep many estimates of beta given the
# underlying graph J_N.

beta.est.nonpriv <- as.data.frame(cbind(beta.range, beta.est.nonpriv))
beta.est.priv <- as.data.frame(cbind(beta.range, beta.est.priv))

write.csv(beta.est.nonpriv, file = "nonprivate.csv")
write.csv(beta.est.priv, file = "private.csv")

# beta.est.nonpriv <- read.csv("nonprivate.csv")
# beta.est.priv <- read.csv("private.csv")
# beta.range <- beta.est.nonpriv[,2]
# beta.len <- length(beta.range)

betaest.np <- matrix(0, nrow = beta.len, ncol = 4)
colnames(betaest.np) <- c("beta", "mean", "up", "down")
betaest.np <- as.data.frame(betaest.np)
betaest.np <- betaest.np %>%
  mutate(beta = beta.range) %>%
  mutate(mean = apply(beta.est.nonpriv[,-c(1:2)], 1, mean)) %>%
  mutate(up = mean + apply(beta.est.nonpriv[,-c(1:2)], 1, sd)) %>%
  mutate(down = mean - apply(beta.est.nonpriv[,-c(1:2)], 1, sd))

betaest.p <- matrix(0, nrow = beta.len, ncol = 4)
colnames(betaest.p) <- c("beta", "mean", "up", "down")
betaest.p <- as.data.frame(betaest.p)
betaest.p <- betaest.p %>%
  mutate(beta = beta.range) %>%
  mutate(mean = apply(beta.est.priv[,-c(1:2)], 1, mean)) %>%
  mutate(up = mean + apply(beta.est.priv[,-c(1:2)], 1, sd)) %>%
  mutate(down = mean - apply(beta.est.priv[,-c(1:2)], 1, sd))

est.plot <- betaest.np %>%
  ggplot(aes(x = beta, y = beta)) +
  geom_line(aes(x = beta, y = beta), lty = "dashed") +
  geom_point(aes(x = beta, y = betaest.p$mean), color = "darkorange2",
             size = 2) +
  geom_errorbar(data = betaest.p, aes(x = beta, ymin = down, ymax = up,
                                      color = "Private"), size = 1) +
  geom_point(aes(x = beta, y = mean), color = "navy", size = 2) +
  geom_errorbar(aes(x = beta, ymin = down, ymax = up, color = "Non-Private"),
                size = 1) +
  labs(title = TeX(r'(MPLE and Error Bars)'), x = TeX(r'($\beta$)'),
       y = TeX(r'(MPLE)'), color = "Legend Title\n") +
  theme_bw() +
  scale_colour_manual("Privacy", breaks = c("Non-Private", "Private"),
                      values = c("cornflowerblue", "orange"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)))) +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.77,0.25),
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = est.plot, filename = "MPLEvsBeta.pdf", device = "pdf",
       width = 4, height = 3)

################################################################################

==> Experiments/Simulations/MPLEvsBeta/Codes/Functions.R <==
################################################################################
################################ Packages ######################################

library(foreach)
library(doParallel)
library(IsingSampler)
library(igraph)
library(tidyverse)
library(latex2exp)
library(VGAM)

################################################################################

############# Evaluating Pseudo-Likelihood (Usual and Private) #################

L.sigma.beta = function(beta, N, J.N, sigma,
                        priv = F, priv.ty = NULL,
                        Delta = NULL, gamma = NULL, seed = NULL){
  
  ##############################################################################
  # INPUTS: beta    <- value of beta parameter
  #         N       <- size of the underlying graph
  #         J.N.    <- adjacency matrix in the Hamiltonian
  #         sigma   <- size n vector coming from Ising Model
  #         priv    <- indicator for private estimation
  #         priv.ty <- 1 or 0 indicating (epsilon,delta) or (epsilon,0) privacy
  #         Delta   <- Capital Delta used in Algorithm 1
  #         gamma   <- standard deviation of the additive noise
  #         seed    <- seed to generate gaussian noise
  ##############################################################################
  # OUTPUT: L.val      <- value of non-private pseudo-likelihood
  #         L.priv.val <- value of private pseudo-likelihood with addition of 
  #                       Delta and noise
  ##############################################################################
  
  sigma <- t(sigma)
  m.sigma.vec <- Rfast::mat.mult(J.N, sigma)
  L.val <- sum(m.sigma.vec * (sigma - tanh(beta * m.sigma.vec)))/N
  
  if (priv == F){
    
    return (L.val)
    
  }
  else{
    
    set.seed(seed)
    if (priv.ty == 1){
      b <- rnorm(1, mean = 0, sd = gamma)
    }
    else{
      b <- VGAM::rlaplace(1, location = 0, scale = gamma)
    }
    L.priv.val <- -L.val + ((Delta * beta) + b)/N
    return(L.priv.val)
    
  }
}

################################################################################

###################### MPLE (private and non-private) ##########################
beta.hat.N <- function(sigma, N, J.N,
                       priv = F, priv.ty = NULL,
                       Delta = NULL, gamma = NULL, seed = NULL,
                       range.up = 30, range.low = -200){
  
  ##############################################################################
  # INPUTS: sigma     <- the spin vector sampled from Ising Model
  #         N         <- size of the underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         priv.ty   <- 1 or 0 indicating (epsilon,delta) or (epsilon,0)
  #                      privacy
  #         Delta     <- Capital Delta used in Algorithm 1
  #         gamma     <- standard deviation of the additive noise
  #         seed      <- seed to generate gaussian noise
  #         range.up  <- the upper range of uniroot
  #         range.low <- the lower range of uniroot
  ##############################################################################
  # OUTPUT: beta.solve <- the solution of beta found by solving (private) log-
  #                       likelihood equation
  ##############################################################################
  pseudo.likelihood.solve <- uniroot(L.sigma.beta,
                                     interval = c(range.low,range.up),
                                     N = N, J.N = J.N, sigma = sigma, 
                                     priv = priv, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma, seed = seed)
  
  beta.solve <- pseudo.likelihood.solve$root
  return (beta.solve)
  
}

################################################################################

######################## Degree vector in Algo 1################################
d.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: vector of degrees - (d_{1},..,d_{N}) from Algorithm 1
  ##############################################################################
  
  return (N * rowSums(abs(J.N)))
  
}

################################################################################

######################## Zeta parameter from Algo 1 ############################
zeta.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: The parameter $\zeta$ from Algorithm 1
  ##############################################################################
  return ((8/N) * max(d.func(N, J.N)))
  
}

################################################################################

####################### The Delta parameter in Algo 1 ##########################
Delta.func <- function(epsilon, N, J.N){
  
  ##############################################################################
  # INPUTS: epsilon <- epsilon parameter of privacy
  #         N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: Delta <- The parameter $\Delta$ from Algorithm 1
  ##############################################################################
  
  d.vec <- as.matrix(d.func(N, J.N))
  Delta <- (24/(epsilon * N)) * max(Rfast::mat.mult(abs(J.N), d.vec))
  return (Delta)
  
}

################################################################################

######################## Noise parameter gamma #################################
gamma.func <- function(N, J.N, epsilon, delta){
  
  ##############################################################################
  # INPUTS: N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  #         epsilon <- epsilon parameter for privacy
  #         delta   <- delta parameter for privacy
  ##############################################################################
  # OUTPUT: gamma <- noise parameter from Algo 1
  ##############################################################################
  
  if (delta == 0){
    
    zeta <- zeta.func(N, J.N)
    gamma <- 2*(zeta/epsilon)
    
    return(gamma)
  }
  else{
    
    zeta <- zeta.func(N, J.N)
    gamma <- (zeta * sqrt(8 * log(2/delta) + 4 * epsilon))/epsilon
    
    return (gamma)
  }
  
}

################################################################################

################## Estimating beta for multiple experiments#####################

sim.beta.est <- function(n.rep, beta.true, N, J.N,
                         priv = F, epsilon = NULL, delta = NULL){
  
  ##############################################################################
  # INPUTS: n.rep     <- number of expreiments done
  #         beta.true <- the value of true beta
  #         N         <- size of underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         epsilon   <- epsilon parameter for privacy
  #         delta     <- delta parameter for privacy
  ##############################################################################
  # OUPUT: out.beta.hat <- If priv = F -> a n.rep length vector of non-private
  #                                       beta estimates
  #                        If priv = T -> a n.rep x 2 matrix with each row 
  #                                       (non-private, private) estimates of
  #                                       beta
  ##############################################################################
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate beta"), "log.txt")
  
  if (priv == T){
    
    Delta <- Delta.func(epsilon, N, J.N)
    gamma <- gamma.func(N, J.N, epsilon, delta)
    
  }
  
  out.beta.hat <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    sigma = IsingSampler::IsingSampler(n = 1, J.N, thresholds = rep(0,N),
                                       beta = beta.true, 
                                       responses = c(-1L,1L), method = "MH") 
    
    beta.hat <- beta.hat.N(sigma, N, J.N)
    
    if (priv == T){
      
      seed <- 2*k
      
      priv.ty = (delta>0)
      
      beta.hat.priv <- beta.hat.N(sigma, N, J.N,
                                  priv = T, priv.ty = priv.ty,
                                  Delta = Delta, gamma = gamma,
                                  seed = seed)
      
    }
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    if (priv == T){
      
      return (c(beta.hat, beta.hat.priv))
      
    }
    else{
      
      return (beta.hat)
      
    }
    
  }
  
  stopCluster(cl)
  return (out.beta.hat)
  
}



==> Experiments/Simulations/MSEComparison/Baseline/Body.R <==
################################################################################

source("Functions.R")

N.vec <- c(100, 500)#, 1000, 1500, 2000, 2500, 3000, 3500, 4000)
N.len <- length(N.vec)
beta.vec <- c(0.5,1.5)

# value of privacy parameters
epsilon <- c(0.5, 2, 4)

# number of experiments done
n.rep <- 100


MSE.p.le1 <- matrix(0, length(epsilon), N.len)
MSE.flip.le1 <- matrix(0, length(epsilon), N.len)
MSE.np.le1 <- rep(0, N.len)

for (i in 1:N.len){
  
  # Size of underlying graph
  N = N.vec[i]
  
  delta <- 0
  
  # probability of erdos renyi graph
  p = N^{-1/3}
  
  # Matrix in the Hamiltonian
  J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)
  
  # Appropriate normalisation
  J.N = J.N/(N*p)
  
  beta.est.iter <- sim.beta.est(n.rep, beta.vec[1], N, J.N,
                                priv = F)
  
  MSE.np.le1[i] <- sum((beta.est.iter - beta.vec[1])^2)/n.rep
  
  for (j in 1:length(epsilon)){
  
    beta.est.iter.priv <- sim.beta.est(n.rep, beta.vec[1], N, J.N,
                                  priv = T, epsilon[j], delta)
    MSE.p.le1[j,i] <- sum((beta.est.iter.priv[,1] - beta.vec[1])^2)/n.rep
    MSE.flip.le1[j,i] <- sum((beta.est.iter.priv[,2] - beta.vec[1])^2)/n.rep
  
  }
  
  print (i)
}


MSE.p.ge1 <- matrix(0, length(epsilon), N.len)
MSE.flip.ge1 <- matrix(0, length(epsilon), N.len)
MSE.np.ge1 <- rep(0, N.len)

for (i in 1:N.len){
  
  # Size of underlying graph
  N = N.vec[i]
  
  delta <- 0
  
  # probability of erdos renyi graph
  p = N^{-1/3}
  
  # Matrix in the Hamiltonian
  J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)
  
  # Appropriate normalisation
  J.N = J.N/(N*p)
  
  beta.est.iter <- sim.beta.est(n.rep, beta.vec[2], N, J.N,
                                priv = F)
  
  MSE.np.ge1[i] <- sum((beta.est.iter - beta.vec[2])^2)/n.rep
  
  for (j in 1:length(epsilon)){
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta.vec[2], N, J.N,
                                       priv = T, epsilon[j], delta)
    MSE.p.ge1[j,i] <- sum((beta.est.iter.priv[,1] - beta.vec[2])^2)/n.rep
    MSE.flip.ge1[j,i] <- sum((beta.est.iter.priv[,2] - beta.vec[2])^2)/n.rep
    
  }
  
  print (i)
}

MSE.dat <- cbind(N.vec, MSE.np.le1, t(MSE.p.le1), t(MSE.flip.le1),
                 MSE.np.ge1, t(MSE.p.ge1), t(MSE.flip.ge1))
write.csv(MSE.dat, file = "MSEValues.csv")
colnames(MSE.dat) <- c("N", "np.le1", "p.le1.e1", "p.le1.e2", "p.le1.e3",
                       "flip.le1.e1", "flip.le1.e2", "flip.le1.e3",
                       "np.ge1", "p.ge1.e1", "p.ge1.e2", "p.ge1.e3",
                       "flip.ge1.e1", "flip.ge1.e2", "flip.ge1.e3")
MSE.dat <- as_tibble(MSE.dat)
write.csv(MSE.dat, file = "MSEValues.csv")

# MSE.dat <- read.csv("MSEvalues.csv")[,-1]
# N.vec <- MSE.dat[,1]

MSE.le1.plot <- MSE.dat %>%
  ggplot(aes(x = N.vec, y = np.le1)) +
  geom_point(aes(x = N.vec, y = np.le1), col = "navy") + 
  geom_line(aes(x = N.vec, y = np.le1, col = "Non-Private")) +
  geom_point(aes(x = N.vec, y = p.le1.e1), col = "darkorange") + 
  geom_line(aes(x = N.vec, y = p.le1.e1, col = "Private 1")) +
  geom_point(aes(x = N.vec, y = p.le1.e2), col = "darkred") + 
  geom_line(aes(x = N.vec, y = p.le1.e2, col = "Private 2")) +
  geom_point(aes(x = N.vec, y = p.le1.e3), col = "darkmagenta") + 
  geom_line(aes(x = N.vec, y = p.le1.e3, col = "Private 3")) +
  scale_colour_manual("Privacy", breaks = c("Non-Private",
                                            "Private 1", "Private 2",
                                            "Private 3"),
                      values = c("cornflowerblue", "orange", "red", "plum"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)),
                                 expression(paste(epsilon, " = ", 7.5)),
                                 expression(paste(epsilon, " = ", 10)))) +
  labs(title = TeX(r'(MSE of MPLE at $\beta=0.5$)'), x = TeX(r'($n$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.8,0.65),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.le1.plot, filename = "MSE05.pdf", device = "pdf",
       width = 4, height = 3)

MSE.ge1.plot <- MSE.dat %>%
  ggplot(aes(x = N.vec, y = np.ge1)) +
  geom_point(aes(x = N.vec, y = np.ge1), col = "navy") + 
  geom_line(aes(x = N.vec, y = np.ge1, col = "Non-Private")) +
  geom_point(aes(x = N.vec, y = p.ge1.e1), col = "darkorange") + 
  geom_line(aes(x = N.vec, y = p.ge1.e1, col = "Private 1")) +
  geom_point(aes(x = N.vec, y = p.ge1.e2), col = "darkred") + 
  geom_line(aes(x = N.vec, y = p.ge1.e2, col = "Private 2")) +
  geom_point(aes(x = N.vec, y = p.ge1.e3), col = "darkmagenta") + 
  geom_line(aes(x = N.vec, y = p.ge1.e3, col = "Private 3")) +
  scale_colour_manual("Privacy", breaks = c("Non-Private",
                                            "Private 1", "Private 2",
                                            "Private 3"),
                      values = c("cornflowerblue", "orange", "red", "plum"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)),
                                 expression(paste(epsilon, " = ", 7.5)),
                                 expression(paste(epsilon, " = ", 10)))) +
  labs(title = TeX(r'(MSE of MPLE at $\beta=1.5$)'), x = TeX(r'($n$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.8,0.65),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.ge1.plot, filename = "MSE15.pdf", device = "pdf",
       width = 4, height = 3)


==> Experiments/Simulations/MSEComparison/Baseline/Functions.R <==
################################################################################
################################ Packages ######################################

library(foreach)
library(doParallel)
library(IsingSampler)
library(igraph)
library(tidyverse)
library(latex2exp)
library(VGAM)

################################################################################

############# Evaluating Pseudo-Likelihood (Usual and Private) #################

L.sigma.beta = function(beta, N, J.N, sigma,
                        priv = F, priv.ty = NULL,
                        Delta = NULL, gamma = NULL, seed = NULL){
  
  ##############################################################################
  # INPUTS: beta    <- value of beta parameter
  #         N       <- size of the underlying graph
  #         J.N.    <- adjacency matrix in the Hamiltonian
  #         sigma   <- size n vector coming from Ising Model
  #         priv    <- indicator for private estimation
  #         priv.ty <- 1 or 0 indicating (epsilon,delta) or (epsilon,0) privacy
  #         Delta   <- Capital Delta used in Algorithm 1
  #         gamma   <- standard deviation of the additive noise
  #         seed    <- seed to generate gaussian noise
  ##############################################################################
  # OUTPUT: L.val      <- value of non-private pseudo-likelihood
  #         L.priv.val <- value of private pseudo-likelihood with addition of 
  #                       Delta and noise
  ##############################################################################
  
  sigma <- t(sigma)
  m.sigma.vec <- Rfast::mat.mult(J.N, sigma)
  L.val <- sum(m.sigma.vec * (sigma - tanh(beta * m.sigma.vec)))/N
  
  if (priv == F){
    
    return (L.val)
    
  }
  else{
    
    set.seed(seed)
    if (priv.ty == 1){
      b <- rnorm(1, mean = 0, sd = gamma)
    }
    else{
      b <- VGAM::rlaplace(1, location = 0, scale = gamma)
    }
    L.priv.val <- -L.val + ((Delta * beta) + b)/N
    return(L.priv.val)
    
  }
}

################################################################################

###################### MPLE (private and non-private) ##########################
beta.hat.N <- function(sigma, N, J.N,
                       priv = F, priv.ty = NULL,
                       Delta = NULL, gamma = NULL, seed = NULL,
                       range.up = 1000, range.low = -1000){
  
  ##############################################################################
  # INPUTS: sigma     <- the spin vector sampled from Ising Model
  #         N         <- size of the underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         priv.ty   <- 1 or 0 indicating (epsilon,delta) or (epsilon,0)
  #                      privacy
  #         Delta     <- Capital Delta used in Algorithm 1
  #         gamma     <- standard deviation of the additive noise
  #         seed      <- seed to generate gaussian noise
  #         range.up  <- the upper range of uniroot
  #         range.low <- the lower range of uniroot
  ##############################################################################
  # OUTPUT: beta.solve <- the solution of beta found by solving (private) log-
  #                       likelihood equation
  ##############################################################################
  pseudo.likelihood.solve <- uniroot(L.sigma.beta,
                                     interval = c(range.low,range.up),
                                     N = N, J.N = J.N, sigma = sigma, 
                                     priv = priv, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma, seed = seed)
  
  beta.solve <- pseudo.likelihood.solve$root
  return (beta.solve)
  
}

################################################################################

######################## Degree vector in Algo 1################################
d.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: vector of degrees - (d_{1},..,d_{N}) from Algorithm 1
  ##############################################################################
  
  return (N * rowSums(abs(J.N)))
  
}

################################################################################

######################## Zeta parameter from Algo 1 ############################
zeta.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: The parameter $\zeta$ from Algorithm 1
  ##############################################################################
  return ((8/N) * max(d.func(N, J.N)))
  
}

################################################################################

####################### The Delta parameter in Algo 1 ##########################
Delta.func <- function(epsilon, N, J.N){
  
  ##############################################################################
  # INPUTS: epsilon <- epsilon parameter of privacy
  #         N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: Delta <- The parameter $\Delta$ from Algorithm 1
  ##############################################################################
  
  d.vec <- as.matrix(d.func(N, J.N))
  Delta <- (24/(epsilon * N)) * max(Rfast::mat.mult(abs(J.N), d.vec))
  return (Delta)
  
}

################################################################################

######################## Noise parameter gamma #################################
gamma.func <- function(N, J.N, epsilon, delta){
  
  ##############################################################################
  # INPUTS: N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  #         epsilon <- epsilon parameter for privacy
  #         delta   <- delta parameter for privacy
  ##############################################################################
  # OUTPUT: gamma <- noise parameter from Algo 1
  ##############################################################################
  
  if (delta == 0){
    
    zeta <- zeta.func(N, J.N)
    gamma <- 2*(zeta/epsilon)
    
    return(gamma)
  }
  else{
    
    zeta <- zeta.func(N, J.N)
    gamma <- (zeta * sqrt(8 * log(2/delta) + 4 * epsilon))/epsilon
    
    return (gamma)
  }
  
}

################################################################################

beta.est.flip <- function(epsilon, true.sigma, N, J.N, seed = NULL){
  
  set.seed(seed)
  
  for (i in 1:N){
    
    if (true.sigma[i] == 1){
      
      true.sigma[i] = 2*rbinom(1, 1, exp(epsilon)/(1+exp(epsilon)))-1
      
    }
    
    else{
      
      true.sigma[i] = 2*rbinom(1, 1, 1/(1+exp(epsilon)))-1
      
    }
    
  }
  
  beta.hat.flipped <- beta.hat.N(true.sigma, N, J.N)
  
  return (beta.hat.flipped)
}

################## Estimating beta for multiple experiments#####################

sim.beta.est <- function(n.rep, beta.true, N, J.N,
                         priv = F, epsilon = NULL, delta = NULL){
  
  ##############################################################################
  # INPUTS: n.rep     <- number of expreiments done
  #         beta.true <- the value of true beta
  #         N         <- size of underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         epsilon   <- epsilon parameter for privacy
  #         delta     <- delta parameter for privacy
  ##############################################################################
  # OUPUT: out.beta.hat <- If priv = F -> a n.rep length vector of non-private
  #                                       beta estimates
  #                        If priv = T -> a n.rep x 2 matrix with each row 
  #                                       (non-private, private) estimates of
  #                                       beta
  ##############################################################################
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate beta"), "log.txt")
  
  if (priv == T){
    
    Delta <- Delta.func(epsilon, N, J.N)
    gamma <- gamma.func(N, J.N, epsilon, delta)
    
  }
  
  out.beta.hat <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    sigma = IsingSampler::IsingSampler(n = 1, J.N, thresholds = rep(0,N),
                                       beta = beta.true, 
                                       responses = c(-1L,1L), method = "MH") 
    
    if (priv == F) {
    
      beta.hat <- beta.hat.N(sigma, N, J.N)
    
    }
    
    else {
      
      seed <- 2*k
      
      priv.ty = (delta>0)
      
      beta.hat.priv <- beta.hat.N(sigma, N, J.N,
                                  priv = T, priv.ty = priv.ty,
                                  Delta = Delta, gamma = gamma,
                                  seed = seed)
      
      beta.hat.flipped <- beta.est.flip(epsilon = epsilon, true.sigma = sigma,
                                        N = N, J.N = J.N, seed = seed)
      
    }
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    if (priv == T){
      
      return (c(beta.hat.priv, beta.hat.flipped))
      
    }
    else{
      
      return (beta.hat)
      
    }
    
  }
  
  stopCluster(cl)
  return (out.beta.hat)
  
}



==> Experiments/Simulations/MSEComparison/Codes/Body.R <==
################################################################################

source("Functions.R")

N.vec <- c(100, 500, 1000, 1500, 2000, 2500, 3000, 3500, 4000)
N.len <- length(N.vec)
beta.vec <- c(0.5,1.5)

# value of privacy parameters
epsilon <- c(5, 7.5, 10)

# number of experiments done
n.rep <- 500


MSE.p.le1 <- matrix(0, length(epsilon), N.len)
MSE.np.le1 <- rep(0, N.len)

for (i in 1:N.len){
  
  # Size of underlying graph
  N = N.vec[i]
  
  delta <- 1/N
  
  # probability of erdos renyi graph
  p = N^{-1/3}
  
  # Matrix in the Hamiltonian
  J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)
  
  # Appropriate normalisation
  J.N = J.N/(N*p)
  
  beta.est.iter <- sim.beta.est(n.rep, beta.vec[1], N, J.N,
                                priv = F)
  
  MSE.np.le1[i] <- sum((beta.est.iter - beta.vec[1])^2)/n.rep
  
  for (j in 1:length(epsilon)){
  
    beta.est.iter.priv <- sim.beta.est(n.rep, beta.vec[1], N, J.N,
                                  priv = T, epsilon[j], delta)
    MSE.p.le1[j,i] <- sum((beta.est.iter.priv - beta.vec[1])^2)/n.rep
  
  }
  
  print (i)
}


MSE.p.ge1 <- matrix(0, length(epsilon), N.len)
MSE.np.ge1 <- rep(0, N.len)

for (i in 1:N.len){
  
  # Size of underlying graph
  N = N.vec[i]
  
  delta <- 1/N
  
  # probability of erdos renyi graph
  p = N^{-1/3}
  
  # Matrix in the Hamiltonian
  J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)
  
  # Appropriate normalisation
  J.N = J.N/(N*p)
  
  beta.est.iter <- sim.beta.est(n.rep, beta.vec[2], N, J.N,
                                priv = F)
  
  MSE.np.ge1[i] <- sum((beta.est.iter - beta.vec[2])^2)/n.rep
  
  for (j in 1:length(epsilon)){
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta.vec[2], N, J.N,
                                       priv = T, epsilon[j], delta)
    MSE.p.ge1[j,i] <- sum((beta.est.iter.priv - beta.vec[2])^2)/n.rep
    
  }
  
  print (i)
}

MSE.dat <- cbind(N.vec, MSE.np.le1, t(MSE.p.le1), MSE.np.ge1, t(MSE.p.ge1))
colnames(MSE.dat) <- c("N", "np.le1", "p.le1.e1", "p.le1.e2", "p.le1.e3",
                       "np.ge1", "p.ge1.e1", "p.ge1.e2", "p.ge1.e3")
MSE.dat <- as_tibble(MSE.dat)
write.csv(MSE.dat, file = "MSEValues.csv")

# MSE.dat <- read.csv("MSEvalues.csv")[,-1]
# N.vec <- MSE.dat[,1]

MSE.le1.plot <- MSE.dat %>%
  ggplot(aes(x = N.vec, y = np.le1)) +
  geom_point(aes(x = N.vec, y = np.le1), col = "navy") + 
  geom_line(aes(x = N.vec, y = np.le1, col = "Non-Private")) +
  geom_point(aes(x = N.vec, y = p.le1.e1), col = "darkorange") + 
  geom_line(aes(x = N.vec, y = p.le1.e1, col = "Private 1")) +
  geom_point(aes(x = N.vec, y = p.le1.e2), col = "darkred") + 
  geom_line(aes(x = N.vec, y = p.le1.e2, col = "Private 2")) +
  geom_point(aes(x = N.vec, y = p.le1.e3), col = "darkmagenta") + 
  geom_line(aes(x = N.vec, y = p.le1.e3, col = "Private 3")) +
  scale_colour_manual("Privacy", breaks = c("Non-Private",
                                            "Private 1", "Private 2",
                                            "Private 3"),
                      values = c("cornflowerblue", "orange", "red", "plum"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)),
                                 expression(paste(epsilon, " = ", 7.5)),
                                 expression(paste(epsilon, " = ", 10)))) +
  labs(title = TeX(r'(MSE of MPLE at $\beta=0.5$)'), x = TeX(r'($n$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.8,0.65),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.le1.plot, filename = "MSE05.pdf", device = "pdf",
       width = 4, height = 3)

MSE.ge1.plot <- MSE.dat %>%
  ggplot(aes(x = N.vec, y = np.ge1)) +
  geom_point(aes(x = N.vec, y = np.ge1), col = "navy") + 
  geom_line(aes(x = N.vec, y = np.ge1, col = "Non-Private")) +
  geom_point(aes(x = N.vec, y = p.ge1.e1), col = "darkorange") + 
  geom_line(aes(x = N.vec, y = p.ge1.e1, col = "Private 1")) +
  geom_point(aes(x = N.vec, y = p.ge1.e2), col = "darkred") + 
  geom_line(aes(x = N.vec, y = p.ge1.e2, col = "Private 2")) +
  geom_point(aes(x = N.vec, y = p.ge1.e3), col = "darkmagenta") + 
  geom_line(aes(x = N.vec, y = p.ge1.e3, col = "Private 3")) +
  scale_colour_manual("Privacy", breaks = c("Non-Private",
                                            "Private 1", "Private 2",
                                            "Private 3"),
                      values = c("cornflowerblue", "orange", "red", "plum"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)),
                                 expression(paste(epsilon, " = ", 7.5)),
                                 expression(paste(epsilon, " = ", 10)))) +
  labs(title = TeX(r'(MSE of MPLE at $\beta=1.5$)'), x = TeX(r'($n$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.8,0.65),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.ge1.plot, filename = "MSE15.pdf", device = "pdf",
       width = 4, height = 3)


==> Experiments/Simulations/MSEComparison/Codes/Functions.R <==
################################################################################
################################ Packages ######################################

library(foreach)
library(doParallel)
library(IsingSampler)
library(igraph)
library(tidyverse)
library(latex2exp)
library(VGAM)

################################################################################

############# Evaluating Pseudo-Likelihood (Usual and Private) #################

L.sigma.beta = function(beta, N, J.N, sigma,
                        priv = F, priv.ty = NULL,
                        Delta = NULL, gamma = NULL, seed = NULL){
  
  ##############################################################################
  # INPUTS: beta    <- value of beta parameter
  #         N       <- size of the underlying graph
  #         J.N.    <- adjacency matrix in the Hamiltonian
  #         sigma   <- size n vector coming from Ising Model
  #         priv    <- indicator for private estimation
  #         priv.ty <- 1 or 0 indicating (epsilon,delta) or (epsilon,0) privacy
  #         Delta   <- Capital Delta used in Algorithm 1
  #         gamma   <- standard deviation of the additive noise
  #         seed    <- seed to generate gaussian noise
  ##############################################################################
  # OUTPUT: L.val      <- value of non-private pseudo-likelihood
  #         L.priv.val <- value of private pseudo-likelihood with addition of 
  #                       Delta and noise
  ##############################################################################
  
  sigma <- t(sigma)
  m.sigma.vec <- Rfast::mat.mult(J.N, sigma)
  L.val <- sum(m.sigma.vec * (sigma - tanh(beta * m.sigma.vec)))/N
  
  if (priv == F){
    
    return (L.val)
    
  }
  else{
    
    set.seed(seed)
    if (priv.ty == 1){
      b <- rnorm(1, mean = 0, sd = gamma)
    }
    else{
      b <- VGAM::rlaplace(1, location = 0, scale = gamma)
    }
    L.priv.val <- -L.val + ((Delta * beta) + b)/N
    return(L.priv.val)
    
  }
}

################################################################################

###################### MPLE (private and non-private) ##########################
beta.hat.N <- function(sigma, N, J.N,
                       priv = F, priv.ty = NULL,
                       Delta = NULL, gamma = NULL, seed = NULL,
                       range.up = 30, range.low = -200){
  
  ##############################################################################
  # INPUTS: sigma     <- the spin vector sampled from Ising Model
  #         N         <- size of the underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         priv.ty   <- 1 or 0 indicating (epsilon,delta) or (epsilon,0)
  #                      privacy
  #         Delta     <- Capital Delta used in Algorithm 1
  #         gamma     <- standard deviation of the additive noise
  #         seed      <- seed to generate gaussian noise
  #         range.up  <- the upper range of uniroot
  #         range.low <- the lower range of uniroot
  ##############################################################################
  # OUTPUT: beta.solve <- the solution of beta found by solving (private) log-
  #                       likelihood equation
  ##############################################################################
  pseudo.likelihood.solve <- uniroot(L.sigma.beta,
                                     interval = c(range.low,range.up),
                                     N = N, J.N = J.N, sigma = sigma, 
                                     priv = priv, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma, seed = seed)
  
  beta.solve <- pseudo.likelihood.solve$root
  return (beta.solve)
  
}

################################################################################

######################## Degree vector in Algo 1################################
d.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: vector of degrees - (d_{1},..,d_{N}) from Algorithm 1
  ##############################################################################
  
  return (N * rowSums(abs(J.N)))
  
}

################################################################################

######################## Zeta parameter from Algo 1 ############################
zeta.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: The parameter $\zeta$ from Algorithm 1
  ##############################################################################
  return ((8/N) * max(d.func(N, J.N)))
  
}

################################################################################

####################### The Delta parameter in Algo 1 ##########################
Delta.func <- function(epsilon, N, J.N){
  
  ##############################################################################
  # INPUTS: epsilon <- epsilon parameter of privacy
  #         N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: Delta <- The parameter $\Delta$ from Algorithm 1
  ##############################################################################
  
  d.vec <- as.matrix(d.func(N, J.N))
  Delta <- (24/(epsilon * N)) * max(Rfast::mat.mult(abs(J.N), d.vec))
  return (Delta)
  
}

################################################################################

######################## Noise parameter gamma #################################
gamma.func <- function(N, J.N, epsilon, delta){
  
  ##############################################################################
  # INPUTS: N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  #         epsilon <- epsilon parameter for privacy
  #         delta   <- delta parameter for privacy
  ##############################################################################
  # OUTPUT: gamma <- noise parameter from Algo 1
  ##############################################################################
  
  if (delta == 0){
    
    zeta <- zeta.func(N, J.N)
    gamma <- 2*(zeta/epsilon)
    
    return(gamma)
  }
  else{
    
    zeta <- zeta.func(N, J.N)
    gamma <- (zeta * sqrt(8 * log(2/delta) + 4 * epsilon))/epsilon
    
    return (gamma)
  }
  
}

################################################################################

################## Estimating beta for multiple experiments#####################

sim.beta.est <- function(n.rep, beta.true, N, J.N,
                         priv = F, epsilon = NULL, delta = NULL){
  
  ##############################################################################
  # INPUTS: n.rep     <- number of expreiments done
  #         beta.true <- the value of true beta
  #         N         <- size of underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         epsilon   <- epsilon parameter for privacy
  #         delta     <- delta parameter for privacy
  ##############################################################################
  # OUPUT: out.beta.hat <- If priv = F -> a n.rep length vector of non-private
  #                                       beta estimates
  #                        If priv = T -> a n.rep x 2 matrix with each row 
  #                                       (non-private, private) estimates of
  #                                       beta
  ##############################################################################
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate beta"), "log.txt")
  
  if (priv == T){
    
    Delta <- Delta.func(epsilon, N, J.N)
    gamma <- gamma.func(N, J.N, epsilon, delta)
    
  }
  
  out.beta.hat <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    sigma = IsingSampler::IsingSampler(n = 1, J.N, thresholds = rep(0,N),
                                       beta = beta.true, 
                                       responses = c(-1L,1L), method = "MH") 
    
    if (priv == F) {
    
      beta.hat <- beta.hat.N(sigma, N, J.N)
    
    }
    
    else {
      
      seed <- 2*k
      
      priv.ty = (delta>0)
      
      beta.hat.priv <- beta.hat.N(sigma, N, J.N,
                                  priv = T, priv.ty = priv.ty,
                                  Delta = Delta, gamma = gamma,
                                  seed = seed)
      
    }
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    if (priv == T){
      
      return (beta.hat.priv)
      
    }
    else{
      
      return (beta.hat)
      
    }
    
  }
  
  stopCluster(cl)
  return (out.beta.hat)
  
}



==> Experiments/Simulations/MSEComparison/Codes/SmallEpsilon.R <==
################################################################################

source("Functions.R")

N.vec <- c(100, 500)#, 1000, 1500, 2000, 2500, 3000, 3500, 4000)
N.len <- length(N.vec)
beta.vec <- c(0.5,1.5)

# value of privacy parameters
epsilon <- c(0.5, 1, 2, 3, 4)

# number of experiments done
n.rep <- 10


MSE.p.le1 <- matrix(0, length(epsilon), N.len)
MSE.np.le1 <- rep(0, N.len)

for (i in 1:N.len){
  
  # Size of underlying graph
  N = N.vec[i]
  
  delta <- 1/N
  
  # probability of erdos renyi graph
  p = N^{-1/3}
  
  # Matrix in the Hamiltonian
  J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)
  
  # Appropriate normalisation
  J.N = J.N/(N*p)
  
  beta.est.iter <- sim.beta.est(n.rep, beta.vec[1], N, J.N,
                                priv = F)
  
  MSE.np.le1[i] <- sum((beta.est.iter - beta.vec[1])^2)/n.rep
  
  for (j in 1:length(epsilon)){
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta.vec[1], N, J.N,
                                       priv = T, epsilon[j], delta)
    MSE.p.le1[j,i] <- sum((beta.est.iter.priv - beta.vec[1])^2)/n.rep
    
  }
  
  print (i)
}


MSE.p.ge1 <- matrix(0, length(epsilon), N.len)
MSE.np.ge1 <- rep(0, N.len)

for (i in 1:N.len){
  
  # Size of underlying graph
  N = N.vec[i]
  
  delta <- 1/N
  
  # probability of erdos renyi graph
  p = N^{-1/3}
  
  # Matrix in the Hamiltonian
  J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)
  
  # Appropriate normalisation
  J.N = J.N/(N*p)
  
  beta.est.iter <- sim.beta.est(n.rep, beta.vec[2], N, J.N,
                                priv = F)
  
  MSE.np.ge1[i] <- sum((beta.est.iter - beta.vec[2])^2)/n.rep
  
  for (j in 1:length(epsilon)){
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta.vec[2], N, J.N,
                                       priv = T, epsilon[j], delta)
    MSE.p.ge1[j,i] <- sum((beta.est.iter.priv - beta.vec[2])^2)/n.rep
    
  }
  
  print (i)
}

MSE.dat <- cbind(N.vec, MSE.np.le1, t(MSE.p.le1), MSE.np.ge1, t(MSE.p.ge1))
colnames(MSE.dat) <- c("N", "np.le1", "p.le1.e1", "p.le1.e2", "p.le1.e3",
                       "np.ge1", "p.ge1.e1", "p.ge1.e2", "p.ge1.e3")
MSE.dat <- as_tibble(MSE.dat)
write.csv(MSE.dat, file = "MSEValues.csv")

# MSE.dat <- read.csv("MSEvalues.csv")[,-1]
# N.vec <- MSE.dat[,1]

MSE.le1.plot <- MSE.dat %>%
  ggplot(aes(x = N.vec, y = np.le1)) +
  geom_point(aes(x = N.vec, y = np.le1), col = "navy") + 
  geom_line(aes(x = N.vec, y = np.le1, col = "Non-Private")) +
  geom_point(aes(x = N.vec, y = p.le1.e1), col = "darkorange") + 
  geom_line(aes(x = N.vec, y = p.le1.e1, col = "Private 1")) +
  geom_point(aes(x = N.vec, y = p.le1.e2), col = "darkred") + 
  geom_line(aes(x = N.vec, y = p.le1.e2, col = "Private 2")) +
  geom_point(aes(x = N.vec, y = p.le1.e3), col = "darkmagenta") + 
  geom_line(aes(x = N.vec, y = p.le1.e3, col = "Private 3")) +
  scale_colour_manual("Privacy", breaks = c("Non-Private",
                                            "Private 1", "Private 2",
                                            "Private 3"),
                      values = c("cornflowerblue", "orange", "red", "plum"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)),
                                 expression(paste(epsilon, " = ", 7.5)),
                                 expression(paste(epsilon, " = ", 10)))) +
  labs(title = TeX(r'(MSE of MPLE at $\beta=0.5$)'), x = TeX(r'($n$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.8,0.65),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.le1.plot, filename = "MSE05.pdf", device = "pdf",
       width = 4, height = 3)

MSE.ge1.plot <- MSE.dat %>%
  ggplot(aes(x = N.vec, y = np.ge1)) +
  geom_point(aes(x = N.vec, y = np.ge1), col = "navy") + 
  geom_line(aes(x = N.vec, y = np.ge1, col = "Non-Private")) +
  geom_point(aes(x = N.vec, y = p.ge1.e1), col = "darkorange") + 
  geom_line(aes(x = N.vec, y = p.ge1.e1, col = "Private 1")) +
  geom_point(aes(x = N.vec, y = p.ge1.e2), col = "darkred") + 
  geom_line(aes(x = N.vec, y = p.ge1.e2, col = "Private 2")) +
  geom_point(aes(x = N.vec, y = p.ge1.e3), col = "darkmagenta") + 
  geom_line(aes(x = N.vec, y = p.ge1.e3, col = "Private 3")) +
  scale_colour_manual("Privacy", breaks = c("Non-Private",
                                            "Private 1", "Private 2",
                                            "Private 3"),
                      values = c("cornflowerblue", "orange", "red", "plum"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)),
                                 expression(paste(epsilon, " = ", 7.5)),
                                 expression(paste(epsilon, " = ", 10)))) +
  labs(title = TeX(r'(MSE of MPLE at $\beta=1.5$)'), x = TeX(r'($n$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.8,0.65),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.ge1.plot, filename = "MSE15.pdf", device = "pdf",
       width = 4, height = 3)


==> Experiments/Simulations/MSEComparison/OverEpsilon/BodyNew.R <==
source("Functions.R")

MSE.dat.f <- function(N, J.N, beta1, beta2, epsilon.vec, delta,
                       priv = T, n.rep){
  
  MSE.p.le1 <- rep(0, length(epsilon.vec))
  MSE.flip.le1 <- rep(0, length(epsilon.vec))
  MSE.p.ge1 <- rep(0, length(epsilon.vec))
  MSE.flip.ge1 <- rep(0, length(epsilon.vec))
  
  for (i in 1:length(epsilon.vec)){
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta1, N, J.N,
                                       priv = T, epsilon.vec[i], delta)
    
    MSE.p.le1[i] <- sum((beta.est.iter.priv[,1] - beta1)^2)/n.rep
    MSE.flip.le1[i] <- sum((beta.est.iter.priv[,2] - beta1)^2)/n.rep
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta2, N, J.N,
                                       priv = T, epsilon.vec[i], delta)
    
    MSE.p.ge1[i] <- sum((beta.est.iter.priv[,1] - beta2)^2)/n.rep
    MSE.flip.ge1[i] <- sum((beta.est.iter.priv[,2] - beta2)^2)/n.rep
    
    print (i)
  }
  
  MSE.dat <- cbind(epsilon.vec, MSE.p.le1, MSE.p.ge1, MSE.flip.le1, MSE.flip.ge1)
  colnames(MSE.dat) <- c("Epsilon", "p.le1", "p.ge1", "flip.le1", "flip.ge1")
  
  MSE.dat <- as_tibble(MSE.dat)
  MSE.dat[,1] <- as.factor(epsilon.vec)
  
  return (MSE.dat)
  
}

MSE.plot.f <- function(MSE.dat){
  
  MSE.plot <- MSE.dat %>%
    ggplot(aes(x = Epsilon, y = p.le1)) +
    geom_point(aes(x = Epsilon, y = p.le1), col = "navy") +
    geom_line(aes(x = Epsilon, y = p.le1, col = "PBL1", group = Epsilon[1])) +
    geom_point(aes(x = Epsilon, y = p.ge1), col = "darkorange") +
    geom_line(aes(x = Epsilon, y = p.ge1, col = "PBG1", group = Epsilon[2])) +
    geom_point(aes(x = Epsilon, y = flip.le1), col = "darkred") +
    geom_line(aes(x = Epsilon, y = flip.le1, col = "FBL1", group = Epsilon[3])) +
    geom_point(aes(x = Epsilon, y = flip.ge1), col = "darkmagenta") +
    geom_line(aes(x = Epsilon, y = flip.ge1, col = "FBG1", group = Epsilon[4])) +
    scale_colour_manual("Methods", breaks = c("PBL1", "PBG1", "FBL1", "FBG1"),
                        values = c("cornflowerblue", "orange", "red", "plum"),
                        labels = c(expression(paste(beta, " < ", 1, " Objective Perturbation")),
                                   expression(paste(beta, " > ", 1, " Objective Perturbation")),
                                   expression(paste(beta, " < ", 1, " Randomized Response")),
                                   expression(paste(beta, " > ", 1, " Randomized Response")))) +
    labs(title = TeX(r'(MSE of MPLE)'), x = TeX(r'($\epsilon$)'),
         y = TeX(r'(MSE)'), color = "Legend Title\n") +
    theme_bw() +
    theme(plot.title = element_text(hjust = 0.5),
          legend.position = c(0.75,0.65),
          legend.text.align = 0,
          legend.background = element_blank(),
          legend.box.background = element_rect(colour = "black"))
  
  MSE.plot
  
  return (MSE.plot)
  
}

epsilon.vec <- c(0.5, 2, 5, 10, 25,100)
delta <- 0

beta1 <- 0.5; beta2 <- 1.5

n.rep <- 500

# Erdos-Renyi MSE

N <- 2000
p <- N^{-1/3}

# Matrix in the Hamiltonian
J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)

# Appropriate normalisation
J.N <- J.N/(N*p)

MSE.Erdos.Renyi <- MSE.dat.f(N, J.N, beta1, beta2, epsilon.vec, delta,
                              priv = T, n.rep)
MSE.Erdos.Renyi.plot <- MSE.plot.f(MSE.Erdos.Renyi)

# HIV MSE

source("DataHIV.R")

MSE.HIV <- MSE.dat.f(N, J.N, beta1, beta2, epsilon.vec, delta,
                      priv = T, n.rep)
MSE.HIV.plot <- MSE.plot.f(MSE.HIV)

# PolBlogs MSE

source("DataPolBlogs.R")

MSE.PolBlogs <- MSE.dat.f(N, J.N, beta1, beta2, epsilon.vec, delta,
                      priv = T, n.rep)
MSE.PloBlogs.plot <- MSE.plot.f(MSE.PolBlogs)

MSE.Erdos.Renyi.plot
MSE.HIV.plot
MSE.PloBlogs.plot

write.csv(MSE.Erdos.Renyi, "MSEErdosRenyi.csv")
write.csv(MSE.HIV, "MSEHIV.csv")
write.csv(MSE.PolBlogs, "MSEPolBlogs.csv")


==> Experiments/Simulations/MSEComparison/OverEpsilon/DataHIV.R <==
################################################################################
############################# Required Packages ################################

require(tidyverse)

source("Functions.R")

################################################################################
############################## Loading Data ####################################

# Loading Data from study 22140-0001

data1 <- read_tsv("22140-0001-Data.tsv")

# Loading Data from study 22140-0002

data2 <- read_tsv("22140-0002-Data.tsv")

# Loading Data from study 22140-0003

data3 <- read_tsv("22140-0003-Data.tsv")
################################################################################
############################# Data Wrangling ###################################

# Sub-setting connections and corresponding HIV status

data <- data2 %>%
  filter(HIV1 %in% c(0,1), HIV2 %in% c(0,1)) %>%
  
  # TIETYPE = 1 <- Social Network
  # TIETYPE = 3 <- Sexual Network
  
  # STUDYNUM = 1 <- Colorado Springs Study
  # DYADTYPE = 0 <- Ego-Alter Dyads
  
  filter(STUDYNUM == 1, TIETYPE == 1, DYADTYPE == 0) %>%
  select(ID1, ID2, HIV1, HIV2)

# Building dataframe with respondent id and HIV status

HIV.status.df <- data.frame(ID = c(data$ID1, data$ID2),
                            HIV = c(data$HIV1, data$HIV2))
HIV.status.df <- HIV.status.df[!duplicated(HIV.status.df),]

# Constructing dataframe having edges as vertex pairs

data.edges <- graph.data.frame(d = data[, 1:2], directed = F)

# Constructing adjacency matrix from edges

A.data <- as_adjacency_matrix(data.edges) %>%
  as.matrix() 

# Removing duplicate edges

A.data[A.data>1] = 1

# Number of vertices

N <- length(HIV.status.df$HIV)

# Normalised Adjacency matrix

row.ij <- rowSums(A.data)%o%rowSums(A.data)

# Hamiltonian for the Ising Model

J.N <- A.data/sqrt(row.ij)
################################################################################

==> Experiments/Simulations/MSEComparison/OverEpsilon/DataPolBlogs.R <==
################################################################################
############################# Required Packages ################################

library(Matrix)

library(igraph)

library(gsbm)

require(tidyverse)

source("Functions.R")

################################################################################
############################## Loading Data ####################################

#Loading the data "blogosphere"

data(blogosphere)

# Getting the Adjacency Matrix

A.data <- blogosphere$A

# Political Leaning of the Blogs

opinion <- blogosphere$opinion

################################################################################
############################# Data Wrangling ###################################

# Number of vertices

bigdeg = which(rowSums(A.data) > 50)

A.data = A.data[-bigdeg,-bigdeg]
opinion = opinion[-bigdeg]

degmax1 = sapply(rowSums(A.data), function(x) max(x,1))
row.ij <- degmax1%o%degmax1

N <- length(opinion)

# Hamiltonian for the Ising Model

J.N <- A.data/sqrt(row.ij)
################################################################################

liberal.large <- which(opinion[bigdeg] == 0)
conservative.large <- which(opinion[bigdeg] == 1)

write.csv(blogosphere$names[liberal.large], "Large Liberals.csv")
write.csv(blogosphere$names[conservative.large], "Large Conservatives.csv")

################################################################################

==> Experiments/Simulations/MSEComparison/OverEpsilon/Functions.R <==
################################################################################
################################ Packages ######################################

library(foreach)
library(doParallel)
library(IsingSampler)
library(igraph)
library(tidyverse)
library(latex2exp)
library(VGAM)

################################################################################

############# Evaluating Pseudo-Likelihood (Usual and Private) #################

L.sigma.beta = function(beta, N, J.N, sigma,
                        priv = F, priv.ty = NULL,
                        Delta = NULL, gamma = NULL, seed = NULL){
  
  ##############################################################################
  # INPUTS: beta    <- value of beta parameter
  #         N       <- size of the underlying graph
  #         J.N.    <- adjacency matrix in the Hamiltonian
  #         sigma   <- size n vector coming from Ising Model
  #         priv    <- indicator for private estimation
  #         priv.ty <- 1 or 0 indicating (epsilon,delta) or (epsilon,0) privacy
  #         Delta   <- Capital Delta used in Algorithm 1
  #         gamma   <- standard deviation of the additive noise
  #         seed    <- seed to generate gaussian noise
  ##############################################################################
  # OUTPUT: L.val      <- value of non-private pseudo-likelihood
  #         L.priv.val <- value of private pseudo-likelihood with addition of 
  #                       Delta and noise
  ##############################################################################
  
  sigma <- t(sigma)
  m.sigma.vec <- Rfast::mat.mult(J.N, sigma)
  L.val <- sum(m.sigma.vec * (sigma - tanh(beta * m.sigma.vec)))/N
  
  if (priv == F){
    
    return (L.val)
    
  }
  else{
    
    set.seed(seed)
    if (priv.ty == 1){
      b <- rnorm(1, mean = 0, sd = gamma)
    }
    else{
      b <- VGAM::rlaplace(1, location = 0, scale = gamma)
    }
    L.priv.val <- -L.val + ((Delta * beta) + b)/N
    return(L.priv.val)
    
  }
}

################################################################################

###################### MPLE (private and non-private) ##########################
beta.hat.N <- function(sigma, N, J.N,
                       priv = F, priv.ty = NULL,
                       Delta = NULL, gamma = NULL, seed = NULL,
                       range.up = 1000, range.low = -1000){
  
  ##############################################################################
  # INPUTS: sigma     <- the spin vector sampled from Ising Model
  #         N         <- size of the underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         priv.ty   <- 1 or 0 indicating (epsilon,delta) or (epsilon,0)
  #                      privacy
  #         Delta     <- Capital Delta used in Algorithm 1
  #         gamma     <- standard deviation of the additive noise
  #         seed      <- seed to generate gaussian noise
  #         range.up  <- the upper range of uniroot
  #         range.low <- the lower range of uniroot
  ##############################################################################
  # OUTPUT: beta.solve <- the solution of beta found by solving (private) log-
  #                       likelihood equation
  ##############################################################################
  pseudo.likelihood.solve <- uniroot(L.sigma.beta,
                                     interval = c(range.low,range.up),
                                     N = N, J.N = J.N, sigma = sigma, 
                                     priv = priv, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma, seed = seed)
  
  beta.solve <- pseudo.likelihood.solve$root
  return (beta.solve)
  
}

################################################################################

######################## Degree vector in Algo 1################################
d.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: vector of degrees - (d_{1},..,d_{N}) from Algorithm 1
  ##############################################################################
  
  return (N * rowSums(abs(J.N)))
  
}

################################################################################

######################## Zeta parameter from Algo 1 ############################
zeta.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: The parameter $\zeta$ from Algorithm 1
  ##############################################################################
  return ((8/N) * max(d.func(N, J.N)))
  
}

################################################################################

####################### The Delta parameter in Algo 1 ##########################
Delta.func <- function(epsilon, N, J.N){
  
  ##############################################################################
  # INPUTS: epsilon <- epsilon parameter of privacy
  #         N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: Delta <- The parameter $\Delta$ from Algorithm 1
  ##############################################################################
  
  d.vec <- as.matrix(d.func(N, J.N))
  Delta <- (24/(epsilon * N)) * max(Rfast::mat.mult(abs(J.N), d.vec))
  return (Delta)
  
}

################################################################################

######################## Noise parameter gamma #################################
gamma.func <- function(N, J.N, epsilon, delta){
  
  ##############################################################################
  # INPUTS: N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  #         epsilon <- epsilon parameter for privacy
  #         delta   <- delta parameter for privacy
  ##############################################################################
  # OUTPUT: gamma <- noise parameter from Algo 1
  ##############################################################################
  
  if (delta == 0){
    
    zeta <- zeta.func(N, J.N)
    gamma <- 2*(zeta/epsilon)
    
    return(gamma)
  }
  else{
    
    zeta <- zeta.func(N, J.N)
    gamma <- (zeta * sqrt(8 * log(2/delta) + 4 * epsilon))/epsilon
    
    return (gamma)
  }
  
}

################################################################################

beta.est.flip <- function(epsilon, true.sigma, N, J.N, seed = NULL){
  
  set.seed(seed)
  
  for (i in 1:N){
    
    if (true.sigma[i] == 1){
      
      true.sigma[i] = 2*rbinom(1, 1, exp(epsilon)/(1+exp(epsilon)))-1
      
    }
    
    else{
      
      true.sigma[i] = 2*rbinom(1, 1, 1/(1+exp(epsilon)))-1
      
    }
    
  }
  
  beta.hat.flipped <- beta.hat.N(true.sigma, N, J.N)
  
  return (beta.hat.flipped)
}

################## Estimating beta for multiple experiments#####################

sim.beta.est <- function(n.rep, beta.true, N, J.N,
                         priv = F, epsilon = NULL, delta = NULL){
  
  ##############################################################################
  # INPUTS: n.rep     <- number of expreiments done
  #         beta.true <- the value of true beta
  #         N         <- size of underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         epsilon   <- epsilon parameter for privacy
  #         delta     <- delta parameter for privacy
  ##############################################################################
  # OUPUT: out.beta.hat <- If priv = F -> a n.rep length vector of non-private
  #                                       beta estimates
  #                        If priv = T -> a n.rep x 2 matrix with each row 
  #                                       (non-private, private) estimates of
  #                                       beta
  ##############################################################################
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate beta"), "log.txt")
  
  if (priv == T){
    
    Delta <- Delta.func(epsilon, N, J.N)
    gamma <- gamma.func(N, J.N, epsilon, delta)
    
  }
  
  out.beta.hat <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    sigma = IsingSampler::IsingSampler(n = 1, J.N, thresholds = rep(0,N),
                                       beta = beta.true, 
                                       responses = c(-1L,1L), method = "MH") 
    
    if (priv == F) {
    
      beta.hat <- beta.hat.N(sigma, N, J.N)
    
    }
    
    else {
      
      seed <- 2*k
      
      priv.ty = (delta>0)
      
      beta.hat.priv <- beta.hat.N(sigma, N, J.N,
                                  priv = T, priv.ty = priv.ty,
                                  Delta = Delta, gamma = gamma,
                                  seed = seed)
      
      beta.hat.flipped <- beta.est.flip(epsilon = epsilon, true.sigma = sigma,
                                        N = N, J.N = J.N, seed = seed)
      
    }
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    if (priv == T){
      
      return (c(beta.hat.priv, beta.hat.flipped))
      
    }
    else{
      
      return (beta.hat)
      
    }
    
  }
  
  stopCluster(cl)
  return (out.beta.hat)
  
}



==> Experiments/Simulations/MSEvspN/Codes/Body.R <==
################################################################################

source("Functions.R")

alpha.vec <- seq(0.1, 0.9, length.out = 9)
N <- 2000
alpha.len <- length(alpha.vec)
beta.vec <- c(0.5,1.5)

# value of privacy parameters
epsilon <- c(5, 7.5, 10)

# number of experiments done
n.rep <- 500


MSE.p.le1 <- matrix(0, length(epsilon), alpha.len)
MSE.np.le1 <- rep(0, alpha.len)

for (i in 1:alpha.len){
  
  # Size of underlying graph
  alpha = alpha.vec[i]
  
  delta <- 1/N
  
  # probability of erdos renyi graph
  p = N^{-alpha}
  
  # Matrix in the Hamiltonian
  J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)
  
  # Appropriate normalisation
  J.N = J.N/(N*p)
  
  beta.est.iter <- sim.beta.est(n.rep, beta.vec[1], N, J.N,
                                priv = F)
  
  MSE.np.le1[i] <- sum((beta.est.iter - beta.vec[1])^2)/n.rep
  
  for (j in 1:length(epsilon)){
  
    beta.est.iter.priv <- sim.beta.est(n.rep, beta.vec[1], N, J.N,
                                  priv = T, epsilon[j], delta)
    MSE.p.le1[j,i] <- sum((beta.est.iter.priv - beta.vec[1])^2)/n.rep
  
  }
  
  print (i)
}


MSE.p.ge1 <- matrix(0, length(epsilon), alpha.len)
MSE.np.ge1 <- rep(0, alpha.len)

for (i in 1:alpha.len){
  
  # Size of underlying graph
  alpha = alpha.vec[i]
  
  delta <- 1/N
  
  # probability of erdos renyi graph
  p = N^{-alpha}
  
  # Matrix in the Hamiltonian
  J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)
  
  # Appropriate normalisation
  J.N = J.N/(N*p)
  
  beta.est.iter <- sim.beta.est(n.rep, beta.vec[2], N, J.N,
                                priv = F)
  
  MSE.np.ge1[i] <- sum((beta.est.iter - beta.vec[2])^2)/n.rep
  
  for (j in 1:length(epsilon)){
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta.vec[2], N, J.N,
                                       priv = T, epsilon[j], delta)
    MSE.p.ge1[j,i] <- sum((beta.est.iter.priv - beta.vec[2])^2)/n.rep
    
  }
  
  print (i)
}

MSE.dat <- cbind(alpha.vec, MSE.np.le1, t(MSE.p.le1), MSE.np.ge1, t(MSE.p.ge1))
colnames(MSE.dat) <- c("alpha", "np.le1", "p.le1.e1", "p.le1.e2", "p.le1.e3",
                       "np.ge1", "p.ge1.e1", "p.ge1.e2", "p.ge1.e3")
MSE.dat <- as_tibble(MSE.dat)
write.csv(MSE.dat, file = "MSEvspNValues.csv")

# MSE.dat <- read.csv("MSEvspNValues.csv")
# alpha.vec <- MSE.dat[,2]

MSE.le1.plot <- MSE.dat %>%
  ggplot(aes(x = alpha.vec, y = np.le1)) +
  geom_point(aes(x = alpha.vec, y = np.le1), col = "navy") + 
  geom_line(aes(x = alpha.vec, y = np.le1, col = "Non-Private")) +
  geom_point(aes(x = alpha.vec, y = p.le1.e1), col = "darkorange") + 
  geom_line(aes(x = alpha.vec, y = p.le1.e1, col = "Private 1")) +
  geom_point(aes(x = alpha.vec, y = p.le1.e2), col = "darkred") + 
  geom_line(aes(x = alpha.vec, y = p.le1.e2, col = "Private 2")) +
  geom_point(aes(x = alpha.vec, y = p.le1.e3), col = "darkmagenta") + 
  geom_line(aes(x = alpha.vec, y = p.le1.e3, col = "Private 3")) +
  scale_colour_manual("Privacy", breaks = c("Non-Private",
                                            "Private 1", "Private 2",
                                            "Private 3"),
                      values = c("cornflowerblue", "orange", "red", "plum"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)),
                                 expression(paste(epsilon, " = ", 7.5)),
                                 expression(paste(epsilon, " = ", 10)))) +
  labs(title = TeX(r'(MSE of MPLE at $\beta=0.5$)'), x = TeX(r'($\alpha$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.8,0.65),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.le1.plot, filename = "MSE05.pdf", device = "pdf",
       width = 4, height = 3)

MSE.ge1.plot <- MSE.dat %>%
  ggplot(aes(x = alpha.vec, y = np.ge1)) +
  geom_point(aes(x = alpha.vec, y = np.ge1), col = "navy") + 
  geom_line(aes(x = alpha.vec, y = np.ge1, col = "Non-Private")) +
  geom_point(aes(x = alpha.vec, y = p.ge1.e1), col = "darkorange") + 
  geom_line(aes(x = alpha.vec, y = p.ge1.e1, col = "Private 1")) +
  geom_point(aes(x = alpha.vec, y = p.ge1.e2), col = "darkred") + 
  geom_line(aes(x = alpha.vec, y = p.ge1.e2, col = "Private 2")) +
  geom_point(aes(x = alpha.vec, y = p.ge1.e3), col = "darkmagenta") + 
  geom_line(aes(x = alpha.vec, y = p.ge1.e3, col = "Private 3")) +
  scale_colour_manual("Privacy", breaks = c("Non-Private",
                                            "Private 1", "Private 2",
                                            "Private 3"),
                      values = c("cornflowerblue", "orange", "red", "plum"),
                      labels = c(expression(paste(epsilon, " = ", infinity)),
                                 expression(paste(epsilon, " = ", 5)),
                                 expression(paste(epsilon, " = ", 7.5)),
                                 expression(paste(epsilon, " = ", 10)))) +
  labs(title = TeX(r'(MSE of MPLE at $\beta=1.5$)'), x = TeX(r'($\alpha$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.position = c(0.2,0.65),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))

# saving the plot
ggsave(plot = MSE.ge1.plot, filename = "MSE15.pdf", device = "pdf",
       width = 4, height = 3)


==> Experiments/Simulations/MSEvspN/Codes/Functions.R <==
################################################################################
################################ Packages ######################################

library(foreach)
library(doParallel)
library(IsingSampler)
library(igraph)
library(tidyverse)
library(latex2exp)
library(VGAM)

################################################################################

############# Evaluating Pseudo-Likelihood (Usual and Private) #################

L.sigma.beta = function(beta, N, J.N, sigma,
                        priv = F, priv.ty = NULL,
                        Delta = NULL, gamma = NULL, seed = NULL){
  
  ##############################################################################
  # INPUTS: beta    <- value of beta parameter
  #         N       <- size of the underlying graph
  #         J.N.    <- adjacency matrix in the Hamiltonian
  #         sigma   <- size n vector coming from Ising Model
  #         priv    <- indicator for private estimation
  #         priv.ty <- 1 or 0 indicating (epsilon,delta) or (epsilon,0) privacy
  #         Delta   <- Capital Delta used in Algorithm 1
  #         gamma   <- standard deviation of the additive noise
  #         seed    <- seed to generate gaussian noise
  ##############################################################################
  # OUTPUT: L.val      <- value of non-private pseudo-likelihood
  #         L.priv.val <- value of private pseudo-likelihood with addition of 
  #                       Delta and noise
  ##############################################################################
  
  sigma <- t(sigma)
  m.sigma.vec <- Rfast::mat.mult(J.N, sigma)
  L.val <- sum(m.sigma.vec * (sigma - tanh(beta * m.sigma.vec)))/N
  
  if (priv == F){
    
    return (L.val)
    
  }
  else{
    
    set.seed(seed)
    if (priv.ty == 1){
      b <- rnorm(1, mean = 0, sd = gamma)
    }
    else{
      b <- VGAM::rlaplace(1, location = 0, scale = gamma)
    }
    L.priv.val <- -L.val + ((Delta * beta) + b)/N
    return(L.priv.val)
    
  }
}

################################################################################

###################### MPLE (private and non-private) ##########################
beta.hat.N <- function(sigma, N, J.N,
                       priv = F, priv.ty = NULL,
                       Delta = NULL, gamma = NULL, seed = NULL,
                       range.up = 30, range.low = -200){
  
  ##############################################################################
  # INPUTS: sigma     <- the spin vector sampled from Ising Model
  #         N         <- size of the underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         priv.ty   <- 1 or 0 indicating (epsilon,delta) or (epsilon,0)
  #                      privacy
  #         Delta     <- Capital Delta used in Algorithm 1
  #         gamma     <- standard deviation of the additive noise
  #         seed      <- seed to generate gaussian noise
  #         range.up  <- the upper range of uniroot
  #         range.low <- the lower range of uniroot
  ##############################################################################
  # OUTPUT: beta.solve <- the solution of beta found by solving (private) log-
  #                       likelihood equation
  ##############################################################################
  pseudo.likelihood.solve <- uniroot(L.sigma.beta,
                                     interval = c(range.low,range.up),
                                     N = N, J.N = J.N, sigma = sigma, 
                                     priv = priv, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma, seed = seed)
  
  beta.solve <- pseudo.likelihood.solve$root
  return (beta.solve)
  
}

################################################################################

######################## Degree vector in Algo 1################################
d.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: vector of degrees - (d_{1},..,d_{N}) from Algorithm 1
  ##############################################################################
  
  return (N * rowSums(abs(J.N)))
  
}

################################################################################

######################## Zeta parameter from Algo 1 ############################
zeta.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: The parameter $\zeta$ from Algorithm 1
  ##############################################################################
  return ((8/N) * max(d.func(N, J.N)))
  
}

################################################################################

####################### The Delta parameter in Algo 1 ##########################
Delta.func <- function(epsilon, N, J.N){
  
  ##############################################################################
  # INPUTS: epsilon <- epsilon parameter of privacy
  #         N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: Delta <- The parameter $\Delta$ from Algorithm 1
  ##############################################################################
  
  d.vec <- as.matrix(d.func(N, J.N))
  Delta <- (24/(epsilon * N)) * max(Rfast::mat.mult(abs(J.N), d.vec))
  return (Delta)
  
}

################################################################################

######################## Noise parameter gamma #################################
gamma.func <- function(N, J.N, epsilon, delta){
  
  ##############################################################################
  # INPUTS: N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  #         epsilon <- epsilon parameter for privacy
  #         delta   <- delta parameter for privacy
  ##############################################################################
  # OUTPUT: gamma <- noise parameter from Algo 1
  ##############################################################################
  
  if (delta == 0){
    
    zeta <- zeta.func(N, J.N)
    gamma <- 2*(zeta/epsilon)
    
    return(gamma)
  }
  else{
    
    zeta <- zeta.func(N, J.N)
    gamma <- (zeta * sqrt(8 * log(2/delta) + 4 * epsilon))/epsilon
    
    return (gamma)
  }
  
}

################################################################################

################## Estimating beta for multiple experiments#####################

sim.beta.est <- function(n.rep, beta.true, N, J.N,
                         priv = F, epsilon = NULL, delta = NULL){
  
  ##############################################################################
  # INPUTS: n.rep     <- number of expreiments done
  #         beta.true <- the value of true beta
  #         N         <- size of underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         epsilon   <- epsilon parameter for privacy
  #         delta     <- delta parameter for privacy
  ##############################################################################
  # OUPUT: out.beta.hat <- If priv = F -> a n.rep length vector of non-private
  #                                       beta estimates
  #                        If priv = T -> a n.rep x 2 matrix with each row 
  #                                       (non-private, private) estimates of
  #                                       beta
  ##############################################################################
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate beta"), "log.txt")
  
  if (priv == T){
    
    Delta <- Delta.func(epsilon, N, J.N)
    gamma <- gamma.func(N, J.N, epsilon, delta)
    
  }
  
  out.beta.hat <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    sigma = IsingSampler::IsingSampler(n = 1, J.N, thresholds = rep(0,N),
                                       beta = beta.true, 
                                       responses = c(-1L,1L), method = "MH") 
    
    if (priv == F) {
    
      beta.hat <- beta.hat.N(sigma, N, J.N)
    
    }
    
    else {
      
      seed <- 2*k
      
      priv.ty = (delta>0)
      
      beta.hat.priv <- beta.hat.N(sigma, N, J.N,
                                  priv = T, priv.ty = priv.ty,
                                  Delta = Delta, gamma = gamma,
                                  seed = seed)
      
    }
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    if (priv == T){
      
      return (beta.hat.priv)
      
    }
    else{
      
      return (beta.hat)
      
    }
    
  }
  
  stopCluster(cl)
  return (out.beta.hat)
  
}



==> Experiments/Simulations/OverEpsilonMSE/AllinOne.R <==
require(tidyverse)
require(latex2exp)

MSE.Erdos.Renyi <- read.csv("MSEErdosRenyi.csv")[,-1]
MSE.HIV <- read.csv("MSEHIV.csv")[,-1]
MSE.PolBlogs <- read.csv("MSEPolBlogs.csv")[,-1]

MSE <- cbind(MSE.Erdos.Renyi, MSE.HIV[,-1], MSE.PolBlogs[,-1])
colnames(MSE) <- c("Epsilon", "ERL1", "ERG1", "HIVL1", "HIVG1", "POLL1", "POLG1")
MSE.plot <- MSE %>%
  ggplot(aes(x = as.factor(Epsilon), y = ERL1)) + 
  geom_line(aes(x = as.factor(Epsilon), y = ERL1, col = "ERL1", group = 1)) + 
  geom_point(aes(x = as.factor(Epsilon), y = ERL1), col = "navy") +
  geom_line(aes(x = as.factor(Epsilon), y = ERG1, col = "ERG1", group = 2)) +
  geom_point(aes(x = as.factor(Epsilon), y = ERG1), col = "deepskyblue") +
  geom_line(aes(x = as.factor(Epsilon), y = HIVL1, col = "HIVL1", group = 3)) +
  geom_point(aes(x = as.factor(Epsilon), y = HIVL1), col = "darkred") +
  geom_line(aes(x = as.factor(Epsilon), y = HIVG1, col = "HIVG1", group = 4)) +
  geom_point(aes(x = as.factor(Epsilon), y = HIVG1), col = "deeppink3") +
  geom_line(aes(x = as.factor(Epsilon), y = POLL1, col = "POLL1", group = 5)) +
  geom_point(aes(x = as.factor(Epsilon), y = POLL1), col = "darkolivegreen") +
  geom_line(aes(x = as.factor(Epsilon), y = POLG1, col = "POLG1", group = 6)) +
  geom_point(aes(x = as.factor(Epsilon), y = POLG1), col = "forestgreen") +
  scale_colour_manual(breaks = c("ERL1", "ERG1", "HIVL1", "HIVG1", "POLL1", "POLG1"),
                      values = c("cornflowerblue", "skyblue1", "indianred", "plum1",
                                 "palegreen4", "seagreen2"),
                      labels = c(expression(paste("ER (",beta, " = 0.5)")),
                                 expression(paste("ER (",beta, " = 1.5)")),
                                 expression(paste("HIV (",beta, " = 0.5)")),
                                 expression(paste("HIV (",beta, " = 1.5)")),
                                 expression(paste("POL (",beta, " = 0.5)")),
                                 expression(paste("POL (",beta, " = 1.5)")))) +
  labs(title = "MSE of MPLE", x = TeX(r'($\epsilon$)'),
       y = TeX(r'(MSE)'), color = "Legend Title\n") +
  theme_bw() +
  theme(plot.title = element_text(hjust = 0.5),
        legend.title=element_blank(),
        legend.position = c(0.82,0.62),
        legend.text.align = 0,
        legend.background = element_blank(),
        legend.box.background = element_rect(colour = "black"))


ggsave(plot = MSE.plot, filename = "AllinOne.pdf", device = "pdf",
       width = 4, height = 3)



==> Experiments/Simulations/OverEpsilonMSE/BodyNew.R <==
source("Functions.R")
require(ggpubr)

MSE.dat.f <- function(N, J.N, beta1, beta2, epsilon.vec, delta,
                       priv = T, n.rep){
  
  delta <- 1/N
  
  MSE.p.le1 <- rep(0, length(epsilon.vec))
  MSE.flip.le1 <- rep(0, length(epsilon.vec))
  MSE.p.ge1 <- rep(0, length(epsilon.vec))
  MSE.flip.ge1 <- rep(0, length(epsilon.vec))
  
  for (i in 1:length(epsilon.vec)){
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta1, N, J.N,
                                       priv = T, epsilon.vec[i], delta)
    
    MSE.p.le1[i] <- sum((beta.est.iter.priv - beta1)^2)/n.rep
    
    beta.est.iter.priv <- sim.beta.est(n.rep, beta2, N, J.N,
                                       priv = T, epsilon.vec[i], delta)
    
    MSE.p.ge1[i] <- sum((beta.est.iter.priv - beta2)^2)/n.rep
    
    print (i)
  }
  
  MSE.dat <- cbind(epsilon.vec, MSE.p.le1, MSE.p.ge1)
  colnames(MSE.dat) <- c("Epsilon", "p.le1", "p.ge1")
  
  MSE.dat <- as_tibble(MSE.dat)
  MSE.dat[,1] <- as.factor(epsilon.vec)
  
  return (MSE.dat)
  
}

MSE.plot.f <- function(MSE.dat, name){
  
  MSE.plot <- MSE.dat %>%
    ggplot(aes(x = Epsilon, y = p.le1)) +
    geom_point(aes(x = Epsilon, y = p.le1), col = "navy") +
    geom_line(aes(x = Epsilon, y = p.le1, col = "PBL1", group = Epsilon[1])) +
    geom_point(aes(x = Epsilon, y = p.ge1), col = "darkorange") +
    geom_line(aes(x = Epsilon, y = p.ge1, col = "PBG1", group = Epsilon[2])) +
    scale_colour_manual(breaks = c("PBL1", "PBG1"),
                        values = c("cornflowerblue", "orange"),
                        labels = c(expression(paste(beta, " = ", 0.5)),
                                   expression(paste(beta, " = ", 1.5)))) +
    labs(title = name, x = TeX(r'($\epsilon$)'),
         y = TeX(r'(MSE)'), color = "Legend Title\n") +
    theme_bw() +
    theme(plot.title = element_text(hjust = 0.5),
          legend.title=element_blank(),
          legend.position = c(0.75,0.65),
          legend.text.align = 0,
          legend.background = element_blank(),
          legend.box.background = element_rect(colour = "black"))
  
  MSE.plot
  
  return (MSE.plot)
  
}

epsilon.vec <- c(0.5, 1, 1.5, 2, 2.5, 3, 4, 5, 10, 25, 100)

beta1 <- 0.5; beta2 <- 1.5

n.rep <- 500

# Erdos-Renyi MSE

N <- 2000
p <- N^{-1/3}

# Matrix in the Hamiltonian
J.N <- as_adjacency_matrix(erdos.renyi.game(N, p, type="gnp"), sparse = FALSE)

# Appropriate normalisation
J.N <- J.N/(N*p)

MSE.Erdos.Renyi <- MSE.dat.f(N, J.N, beta1, beta2, epsilon.vec, delta,
                              priv = T, n.rep)
MSE.Erdos.Renyi.plot <- MSE.plot.f(MSE.Erdos.Renyi,
                                   name = "Erdos-Renyi Graph")

# HIV MSE

source("DataHIV.R")

MSE.HIV <- MSE.dat.f(N, J.N, beta1, beta2, epsilon.vec, delta,
                      priv = T, n.rep)
MSE.HIV.plot <- MSE.plot.f(MSE.HIV,
                           name = "HIV Network")

# PolBlogs MSE

source("DataPolBlogs.R")

MSE.PolBlogs <- MSE.dat.f(N, J.N, beta1, beta2, epsilon.vec, delta,
                      priv = T, n.rep)
MSE.PolBlogs.plot <- MSE.plot.f(MSE.PolBlogs,
                                name = "PolBlog Network")

MSE.Erdos.Renyi.plot
MSE.HIV.plot
MSE.PolBlogs.plot

MSE.plot <- ggarrange(MSE.Erdos.Renyi.plot, MSE.HIV.plot, MSE.PolBlogs.plot, ncol = 3,
          common.legend = T, legend = "right")

write.csv(MSE.Erdos.Renyi, "MSEErdosRenyi.csv")
write.csv(MSE.HIV, "MSEHIV.csv")
write.csv(MSE.PolBlogs, "MSEPolBlogs.csv")

ggsave(plot = MSE.plot, filename = "MPLEvsEpsilon.pdf", device = "pdf",
       width = 7, height = 4)

source("AllinOne.R")

==> Experiments/Simulations/OverEpsilonMSE/DataHIV.R <==
################################################################################
############################# Required Packages ################################

require(tidyverse)

source("Functions.R")

################################################################################
############################## Loading Data ####################################

# Loading Data from study 22140-0001

data1 <- read_tsv("22140-0001-Data.tsv")

# Loading Data from study 22140-0002

data2 <- read_tsv("22140-0002-Data.tsv")

# Loading Data from study 22140-0003

data3 <- read_tsv("22140-0003-Data.tsv")
################################################################################
############################# Data Wrangling ###################################

# Sub-setting connections and corresponding HIV status

data <- data2 %>%
  filter(HIV1 %in% c(0,1), HIV2 %in% c(0,1)) %>%
  
  # TIETYPE = 1 <- Social Network
  # TIETYPE = 3 <- Sexual Network
  
  # STUDYNUM = 1 <- Colorado Springs Study
  # DYADTYPE = 0 <- Ego-Alter Dyads
  
  filter(STUDYNUM == 1, TIETYPE == 1, DYADTYPE == 0) %>%
  select(ID1, ID2, HIV1, HIV2)

# Building dataframe with respondent id and HIV status

HIV.status.df <- data.frame(ID = c(data$ID1, data$ID2),
                            HIV = c(data$HIV1, data$HIV2))
HIV.status.df <- HIV.status.df[!duplicated(HIV.status.df),]

# Constructing dataframe having edges as vertex pairs

data.edges <- graph.data.frame(d = data[, 1:2], directed = F)

# Constructing adjacency matrix from edges

A.data <- as_adjacency_matrix(data.edges) %>%
  as.matrix() 

# Removing duplicate edges

A.data[A.data>1] = 1

# Number of vertices

N <- length(HIV.status.df$HIV)

# Normalised Adjacency matrix

row.ij <- rowSums(A.data)%o%rowSums(A.data)

# Hamiltonian for the Ising Model

J.N <- A.data/sqrt(row.ij)
################################################################################

==> Experiments/Simulations/OverEpsilonMSE/DataPolBlogs.R <==
################################################################################
############################# Required Packages ################################

library(Matrix)

library(igraph)

library(gsbm)

require(tidyverse)

source("Functions.R")

################################################################################
############################## Loading Data ####################################

#Loading the data "blogosphere"

data(blogosphere)

# Getting the Adjacency Matrix

A.data <- blogosphere$A

# Political Leaning of the Blogs

opinion <- blogosphere$opinion

################################################################################
############################# Data Wrangling ###################################

# Number of vertices

bigdeg = which(rowSums(A.data) > 50)

A.data = A.data[-bigdeg,-bigdeg]
opinion = opinion[-bigdeg]

degmax1 = sapply(rowSums(A.data), function(x) max(x,1))
row.ij <- degmax1%o%degmax1

N <- length(opinion)

# Hamiltonian for the Ising Model

J.N <- A.data/sqrt(row.ij)
################################################################################

liberal.large <- which(opinion[bigdeg] == 0)
conservative.large <- which(opinion[bigdeg] == 1)

write.csv(blogosphere$names[liberal.large], "Large Liberals.csv")
write.csv(blogosphere$names[conservative.large], "Large Conservatives.csv")

################################################################################

==> Experiments/Simulations/OverEpsilonMSE/Functions.R <==
################################################################################
################################ Packages ######################################

library(foreach)
library(doParallel)
library(IsingSampler)
library(igraph)
library(tidyverse)
library(latex2exp)
library(VGAM)

################################################################################

############# Evaluating Pseudo-Likelihood (Usual and Private) #################

L.sigma.beta = function(beta, N, J.N, sigma,
                        priv = F, priv.ty = NULL,
                        Delta = NULL, gamma = NULL, seed = NULL){
  
  ##############################################################################
  # INPUTS: beta    <- value of beta parameter
  #         N       <- size of the underlying graph
  #         J.N.    <- adjacency matrix in the Hamiltonian
  #         sigma   <- size n vector coming from Ising Model
  #         priv    <- indicator for private estimation
  #         priv.ty <- 1 or 0 indicating (epsilon,delta) or (epsilon,0) privacy
  #         Delta   <- Capital Delta used in Algorithm 1
  #         gamma   <- standard deviation of the additive noise
  #         seed    <- seed to generate gaussian noise
  ##############################################################################
  # OUTPUT: L.val      <- value of non-private pseudo-likelihood
  #         L.priv.val <- value of private pseudo-likelihood with addition of 
  #                       Delta and noise
  ##############################################################################
  
  sigma <- t(sigma)
  m.sigma.vec <- Rfast::mat.mult(J.N, sigma)
  L.val <- sum(m.sigma.vec * (sigma - tanh(beta * m.sigma.vec)))/N
  
  if (priv == F){
    
    return (L.val)
    
  }
  else{
    
    set.seed(seed)
    if (priv.ty == 1){
      b <- rnorm(1, mean = 0, sd = gamma)
    }
    else{
      b <- VGAM::rlaplace(1, location = 0, scale = gamma)
    }
    L.priv.val <- -L.val + ((Delta * beta) + b)/N
    return(L.priv.val)
    
  }
}

################################################################################

###################### MPLE (private and non-private) ##########################
beta.hat.N <- function(sigma, N, J.N,
                       priv = F, priv.ty = NULL,
                       Delta = NULL, gamma = NULL, seed = NULL,
                       range.up = 1000, range.low = -1000){
  
  ##############################################################################
  # INPUTS: sigma     <- the spin vector sampled from Ising Model
  #         N         <- size of the underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         priv.ty   <- 1 or 0 indicating (epsilon,delta) or (epsilon,0)
  #                      privacy
  #         Delta     <- Capital Delta used in Algorithm 1
  #         gamma     <- standard deviation of the additive noise
  #         seed      <- seed to generate gaussian noise
  #         range.up  <- the upper range of uniroot
  #         range.low <- the lower range of uniroot
  ##############################################################################
  # OUTPUT: beta.solve <- the solution of beta found by solving (private) log-
  #                       likelihood equation
  ##############################################################################
  pseudo.likelihood.solve <- uniroot(L.sigma.beta,
                                     interval = c(range.low,range.up),
                                     N = N, J.N = J.N, sigma = sigma, 
                                     priv = priv, priv.ty = priv.ty,
                                     Delta = Delta, gamma = gamma, seed = seed)
  
  beta.solve <- pseudo.likelihood.solve$root
  return (beta.solve)
  
}

################################################################################

######################## Degree vector in Algo 1################################
d.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: vector of degrees - (d_{1},..,d_{N}) from Algorithm 1
  ##############################################################################
  
  return (N * rowSums(abs(J.N)))
  
}

################################################################################

######################## Zeta parameter from Algo 1 ############################
zeta.func <- function(N, J.N){
  
  ##############################################################################
  # INPUTS: N   <- size of underlying graph
  #         J.N <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: The parameter $\zeta$ from Algorithm 1
  ##############################################################################
  return ((8/N) * max(d.func(N, J.N)))
  
}

################################################################################

####################### The Delta parameter in Algo 1 ##########################
Delta.func <- function(epsilon, N, J.N){
  
  ##############################################################################
  # INPUTS: epsilon <- epsilon parameter of privacy
  #         N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  ##############################################################################
  # OUTPUT: Delta <- The parameter $\Delta$ from Algorithm 1
  ##############################################################################
  
  d.vec <- as.matrix(d.func(N, J.N))
  Delta <- (24/(epsilon * N)) * max(Rfast::mat.mult(abs(J.N), d.vec))
  return (Delta)
  
}

################################################################################

######################## Noise parameter gamma #################################
gamma.func <- function(N, J.N, epsilon, delta){
  
  ##############################################################################
  # INPUTS: N       <- size of underlying graph
  #         J.N     <- matrix in the Hamiltonian
  #         epsilon <- epsilon parameter for privacy
  #         delta   <- delta parameter for privacy
  ##############################################################################
  # OUTPUT: gamma <- noise parameter from Algo 1
  ##############################################################################
  
  if (delta == 0){
    
    zeta <- zeta.func(N, J.N)
    gamma <- 2*(zeta/epsilon)
    
    return(gamma)
  }
  else{
    
    zeta <- zeta.func(N, J.N)
    gamma <- (zeta * sqrt(8 * log(2/delta) + 4 * epsilon))/epsilon
    
    return (gamma)
  }
  
}

################################################################################

################## Estimating beta for multiple experiments#####################

sim.beta.est <- function(n.rep, beta.true, N, J.N,
                         priv = F, epsilon = NULL, delta = NULL){
  
  ##############################################################################
  # INPUTS: n.rep     <- number of expreiments done
  #         beta.true <- the value of true beta
  #         N         <- size of underlying graph
  #         J.N       <- matrix in the Hamiltonian
  #         priv      <- indicator for private estimation
  #         epsilon   <- epsilon parameter for privacy
  #         delta     <- delta parameter for privacy
  ##############################################################################
  # OUPUT: out.beta.hat <- If priv = F -> a n.rep length vector of non-private
  #                                       beta estimates
  #                        If priv = T -> a n.rep x 2 matrix with each row 
  #                                       (non-private, private) estimates of
  #                                       beta
  ##############################################################################
  
  cores <- detectCores()
  cl <- makeCluster(cores[1]-1)
  
  registerDoParallel(cl)
  
  writeLines(c("Running Function To Estimate beta"), "log.txt")
  
  if (priv == T){
    
    Delta <- Delta.func(epsilon, N, J.N)
    gamma <- gamma.func(N, J.N, epsilon, delta)
    
  }
  
  out.beta.hat <- foreach(k=1:n.rep, .combine = rbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(paste("Starting iteration",k,"\n"), file = "log.txt", append = T)
    
    sigma = IsingSampler::IsingSampler(n = 1, J.N, thresholds = rep(0,N),
                                       beta = beta.true, 
                                       responses = c(-1L,1L), method = "MH") 
    
    if (priv == F) {
    
      beta.hat <- beta.hat.N(sigma, N, J.N)
    
    }
    
    else {
      
      seed <- 2*k
      
      priv.ty = (delta>0)
      
      beta.hat.priv <- beta.hat.N(sigma, N, J.N,
                                  priv = T, priv.ty = priv.ty,
                                  Delta = Delta, gamma = gamma,
                                  seed = seed)
      
    }
    
    cat(paste("Completed iteration",k ,"\n"), file = "log.txt", append = T)
    
    if (priv == T){
      
      return (beta.hat.priv)
      
    }
    else{
      
      return (beta.hat)
      
    }
    
  }
  
  stopCluster(cl)
  return (out.beta.hat)
  
}


